Fusion of conformal defects in four dimensions

We consider two conformal defects close to each other in a free theory, and study what happens as the distance between them goes to zero. This limit is the same as zooming out, and the two defects have fused to another defect. As we zoom in we find a non-conformal effective action for the fused defect. Among other things this means that we cannot in general decompose the two-point correlator of two defects in terms of other conformal defects. We prove the fusion using the path integral formalism by treating the defects as sources for a scalar in the bulk.

==> paper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    585940,      15076]
NotebookOptionsPosition[    553444,      14649]
NotebookOutlinePosition[    553975,      14666]
CellTagsIndexPosition[    553932,      14663]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Figures", "Section",
 CellChangeTimes->{{3.820907628468851*^9, 
  3.820907658310387*^9}},ExpressionUUID->"a1f3606c-a3e9-4506-8da7-\
847bf5d1a4a0"],

Cell[CellGroupData[{

Cell["Two straight line defects", "Subsection",
 CellChangeTimes->{{3.8209076360503473`*^9, 
  3.8209076391610813`*^9}},ExpressionUUID->"21367f0b-ee41-4067-95f9-\
620168321c71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Distance", " ", "between", " ", "the", " ", "two", " ", "defects"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Functions", " ", 
       RowBox[{"(", 
        RowBox[{"the", " ", "defects"}], ")"}]}], ":", " ", "\[Omega]"}], " ",
      "=", " ", 
     RowBox[{"\[PlusMinus]", " ", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "\[Omega]_", "]"}], ":=", 
     RowBox[{"\[Omega]", " ", "r"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plot", " ", "text"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text1", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<+R\>\"", ",", "15"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text2", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<-R\>\"", ",", "15"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text3", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(+\)]\)\>\"", ",", "15"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"+", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1.5"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text4", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(-\)]\)\>\"", ",", "15"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1.5"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"txt", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"text1", ",", "text2", ",", "text3", ",", "text4"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plot", " ", 
     SubscriptBox[
      SubscriptBox["x", "\[Null]"], "\[DoubleVerticalBar]"]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"-", "1"}], "]"}], ",", 
         RowBox[{"d", "[", 
          RowBox[{"+", "1"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.75"}], ",", "1.75"}], "}"}]}], ",", 
       RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[SubscriptBox[\(x\), \(\[Null]\)], \(\
\[DoubleVerticalBar]\)]\)\>\"", ",", "15"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<\!\(\*SubsuperscriptBox[\(x\), \(\[UpTee]\), \(1\)]\)\>\"", 
            ",", "15"}], "]"}]}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", 
        RowBox[{"Arrowheads", "[", 
         RowBox[{"{", 
          RowBox[{"0.0", ",", "0.03"}], "}"}], "]"}]}], ",", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"PointSize", "@", "Medium"}], ",", 
          RowBox[{"Point", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], "]"}], ",", 
          RowBox[{"Point", "[", 
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "1"}]}], "}"}], "]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "final", " ", "plot"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"plot", ",", "txt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.814101267732026*^9, 3.8141012686154118`*^9}, {
   3.8141013054995785`*^9, 3.8141013929880476`*^9}, {3.8141017045605526`*^9, 
   3.8141017072948685`*^9}, {3.8141017424743176`*^9, 3.814101773796256*^9}, {
   3.814101835951372*^9, 3.814101877989917*^9}, {3.814101957959551*^9, 
   3.8141020010763335`*^9}, {3.8141020387536445`*^9, 3.814102066077458*^9}, {
   3.8141021060386686`*^9, 3.814102137396041*^9}, {3.8141021779215984`*^9, 
   3.81410222742423*^9}, {3.8141024416805506`*^9, 3.814102474035185*^9}, {
   3.814102605931775*^9, 3.8141026486489716`*^9}, {3.814102746635521*^9, 
   3.814102818131405*^9}, {3.814102851737542*^9, 3.8141029750731344`*^9}, {
   3.8141030872815685`*^9, 3.8141031279994874`*^9}, {3.814103177366936*^9, 
   3.8141032947025948`*^9}, {3.8141034086104703`*^9, 
   3.8141035439535108`*^9}, {3.8141037550385714`*^9, 
   3.8141037565591135`*^9}, {3.81459776792531*^9, 3.8145977894418893`*^9}, {
   3.8145978218407154`*^9, 3.8145978707838783`*^9}, {3.8145979054197407`*^9, 
   3.8145979137212543`*^9}, {3.8146789383760366`*^9, 3.8146789425865397`*^9}, 
   3.8146789964157095`*^9, {3.82115597199288*^9, 
   3.821155976223649*^9}},ExpressionUUID->"5ab310b0-d04c-44b7-942b-\
1fd0769bbec4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7GcDgw/6g9rOrjeMR/PLzLbnp+97B
+VeucL86mPgWzpc9kC9iLvMGzt+afYSV/+4rOD+hx/DDzaaXcP6PSdUd++1f
wPmL+e5Jznj4DM6f42VYdLnzKZzflJNYoen5BM6vZl5VXvT2EZyf2HBe5dqK
h3D+1L1PZ8zJegDn77qvwbNG6R6cryzg4BQy7zacv0mrI+vR4xtw/v2jGxXM
zK7B+U91phrt33YZzhesW2mmx3gRztcxe6+z9PMZOL/Z5e2FnRXH4XzRkHUT
IsUPIez7dpT/hMouOH/p7ae9L1vWwfmxgTJbbidPgfN3clVfPVQ62R7GN33E
KNcYsR7OV/6w+6fVoZ1wvufim2f9Ig7B+a6+Qsxftx6H8/vjrzcYbD8D5x/3
k+UNELoI579VFK27NOsynF9aop3YL3YNzr9+RyAo7cQNOD+h0uY5u89tOP+w
tnnXYdZ7cL4a554XSzwewPmye7JdWTsewvkMv5hWFj16BOd/D9wbd1T1CZx/
2yReWrXlKZxfEC4gqHTnGZwvOeVJBIvsCzh/XfSC5Z8rXsL54bb1Hif2voLz
N8blKln9eQ3n/+ByZt4Z+hbOD7pobSY74x2c78ChOYHP5z2cD80vcD4APvYy
Yg==
        "]]},
      Annotation[#, "Charting`Private`Tag$2205#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur///f7GcDgg31Q+9nVxvEIfvn5ltz0fe/g
/CtXuF8dTHwL58seyBcxl3kD52/NPsLKf/cVnJ/QY/jhZtNLOP/HpOqO/fYv
4PzFfPckZzx8BufP8TIsutz5FM5vykms0PR8AudXM68qL3r7CM5PbDivcm3F
Qzh/6t6nM+ZkPYDzd93X4FmjdA/OVxZwcAqZdxvO36TVkfXo8Q04//7RjQpm
Ztfg/Kc6U432b7sM5wvWrTTTY7wI5+uYvddZ+vkMnN/s8vbCzorjcL5oyLoJ
keKHEPZ9O8p/QmUXnL/09tPely3r4PzYQJktt5OnwPk7uaqvHiqdbA/jmz5i
lGuMWA/nK3/Y/dPq0E4433PxzbN+EYfgfFdfIeavW4/D+f3x1xsMtp+B84/7
yfIGCF2E898qitZdmnUZzi8t0U7sF7sG51+/IxCUduIGnJ9QafOc3ec2nH9Y
27zrMOs9OF+Nc8+LJR4P4HzZPdmurB0P4XyGX0wrix49gvO/B+6NO6r6BM6/
bRIvrdryFM4vCBcQVLrzDM6XnPIkgkX2BZy/LnrB8s8VL+H8cNt6jxN7X8H5
G+Nylaz+vIbzf3A5M+8MfQvnB120NpOd8Q7Od+DQnMDn8x7Oh+YXOB8AsoAY
Yg==
        "]]},
      Annotation[#, "Charting`Private`Tag$2205#2"]& ]}, {}, {}}, {InsetBox[
     StyleBox["\<\"+R\"\>",
      StripOnInput->False,
      FontSize->15], {0, 1}, {-2, -1}], InsetBox[
     StyleBox["\<\"-R\"\>",
      StripOnInput->False,
      FontSize->15], {0, -1}, {-2, -1}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->15], {-1, 1}, {-2, 1.5}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->15], {-1, -1}, {-2, 1.5}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[SubscriptBox[\\(x\\), \\(\[Null]\\)], \\(\
\[DoubleVerticalBar]\\)]\\)\"", 15, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubsuperscriptBox[\\(x\\), \\(\[UpTee]\\), \\(1\\)]\\)\"", 
      15, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[{0., 0.03}],
  DisplayFunction->Identity,
  Epilog->{
    GrayLevel[0], 
    PointSize[Medium], 
    PointBox[{0, 1}], 
    PointBox[{0, -1}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.9999999591836735, 0.9999999591836735}, {-1.75, 1.75}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{{}, {}}]], "Output",
 CellChangeTimes->{{3.8141028823476343`*^9, 3.814102975526308*^9}, {
   3.814103091134838*^9, 3.814103128373057*^9}, {3.8141031806494637`*^9, 
   3.814103295106642*^9}, 3.814103338810856*^9, {3.814103437529871*^9, 
   3.814103544295926*^9}, 3.8141037601246414`*^9, 3.814597790115069*^9, 
   3.814597822712234*^9, 3.8145978711387854`*^9, 3.814597914463499*^9, 
   3.8146790026915793`*^9, 
   3.821159810933428*^9},ExpressionUUID->"63974cac-d9ff-4b45-9bb6-\
10cbb52b8100"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two circular loop defects", "Subsection",
 CellChangeTimes->{{3.8209076360503473`*^9, 
  3.820907650574582*^9}},ExpressionUUID->"02177bef-f4ad-45a9-8797-\
857452b3721a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Distance", " ", "between", " ", "the", " ", "two", " ", "defects"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "default", " ", "colous", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"we", "'"}], "ll", " ", "use", " ", "the", " ", "first", " ", 
       "two", " ", "one"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"color", "=", 
     RowBox[{"ColorData", "[", 
      RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "two", " ", "circles"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"circle1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
       RowBox[{"color", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Circle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"r", "-", "R"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"circle2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
       RowBox[{"color", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Circle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"r", "+", "R"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Axes", " ", "labels"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"label", "=", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(x\), \(\[DoubleVerticalBar]\), \(1\)]\
\)\>\"", ",", "15"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubsuperscriptBox[\(x\), \(\[DoubleVerticalBar]\), \(2\)]\
\)\>\"", ",", "15"}], "]"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Arrow", " ", "heads"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"arrows", "=", 
     RowBox[{"AxesStyle", "\[Rule]", 
      RowBox[{"Arrowheads", "[", 
       RowBox[{"{", 
        RowBox[{"0.0", ",", "0.03"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plot", " ", "range"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"range", "=", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "points", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bullets", "=", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"PointSize", "@", "Medium"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"0.8", ",", "0"}], "}"}], "]"}], ",", 
        RowBox[{"Point", "[", 
         RowBox[{"{", 
          RowBox[{"1.2", ",", "0"}], "}"}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plot", " ", "text"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text1", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<r - R\>\"", ",", "15"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.8", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"Background", "\[Rule]", "White"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text2", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<r + R\>\"", ",", "15"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1.5"}], "}"}], ",", 
       RowBox[{"Background", "\[Rule]", "White"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text3", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(+\)]\)\>\"", ",", "15"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"Background", "\[Rule]", "White"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text4", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(-\)]\)\>\"", ",", "15"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", "0"}], "}"}], ",", 
       RowBox[{"Background", "\[Rule]", "White"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"txt", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"text1", ",", "text2", ",", "text3", ",", "text4"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Plot", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"plot", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"circle1", ",", "circle2"}], "}"}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", "ticks", ",", "style", ",", 
       "label", ",", "arrows", ",", "range", ",", "bullets"}], "]"}]}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plot", "=", 
     RowBox[{"Graphics", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"circle1", ",", "circle2"}], "}"}], ",", 
       RowBox[{"Axes", "\[Rule]", "True"}], ",", 
       RowBox[{"Ticks", "\[Rule]", "None"}], ",", "label", ",", "arrows", ",",
        "range", ",", "bullets"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "final", " ", "plot"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"plot", ",", "txt"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8145903609745045`*^9, 3.8145904132557583`*^9}, {
  3.8145908436707497`*^9, 3.8145910100453415`*^9}, {3.814591046768518*^9, 
  3.814591231939446*^9}, {3.814591270830913*^9, 3.814591413404538*^9}, {
  3.8145914664967575`*^9, 3.814591492752657*^9}, {3.8145924611307387`*^9, 
  3.814592643205182*^9}, {3.814592693310594*^9, 3.8145927901201615`*^9}, {
  3.8145929937040825`*^9, 3.814593018358738*^9}, {3.814597239558618*^9, 
  3.8145972410812373`*^9}, {3.814597648962985*^9, 3.814597661835491*^9}, {
  3.8145977612302036`*^9, 
  3.814597761607208*^9}},ExpressionUUID->"a06c9e69-fb6a-4ec4-8981-\
47b271559fc8"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], 
     CircleBox[{0, 0}, 0.8]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.005], 
     CircleBox[{0, 0}, 1.2]}}, {InsetBox[
     StyleBox["\<\"r - R\"\>",
      StripOnInput->False,
      FontSize->15], {0.8, 0}, {0, -1},
     Background->GrayLevel[1]], InsetBox[
     StyleBox["\<\"r + R\"\>",
      StripOnInput->False,
      FontSize->15], {1.2, 0}, {0, 1.5},
     Background->GrayLevel[1]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->15], {-1, 1}, {-5, 0},
     Background->GrayLevel[1]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->15], {-0.5, 0.5}, {1.5, 0},
     Background->GrayLevel[1]]}},
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubsuperscriptBox[\\(x\\), \\(\[DoubleVerticalBar]\\), \
\\(1\\)]\\)\"", 15, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubsuperscriptBox[\\(x\\), \\(\[DoubleVerticalBar]\\), \
\\(2\\)]\\)\"", 15, StripOnInput -> False], TraditionalForm]},
  AxesStyle->Arrowheads[{0., 0.03}],
  Epilog->{
    GrayLevel[0], 
    PointSize[Medium], 
    PointBox[{0.8, 0}], 
    PointBox[{1.2, 0}]},
  PlotRange->{{-1.5, 1.5}, {-1.5, 1.5}},
  Ticks->None]], "Output",
 CellChangeTimes->{
  3.8145904139792843`*^9, {3.814590859540574*^9, 3.814590866207137*^9}, {
   3.814590914459301*^9, 3.814590944167713*^9}, {3.8145909826268883`*^9, 
   3.8145910104888372`*^9}, {3.8145910541590757`*^9, 3.814591232195994*^9}, 
   3.8145912729094896`*^9, {3.8145913080601254`*^9, 3.814591413607047*^9}, {
   3.814591472163805*^9, 3.8145914955011616`*^9}, 3.8145924884573126`*^9, {
   3.8145925364298525`*^9, 3.8145925577321863`*^9}, {3.8145925883612347`*^9, 
   3.814592643732769*^9}, {3.81459274426033*^9, 3.814592790552908*^9}, {
   3.8145930131832666`*^9, 3.814593018766563*^9}, {3.8145976532898607`*^9, 
   3.8145976622751994`*^9}, 
   3.8145977624950843`*^9},ExpressionUUID->"d62366d1-c428-40b6-bc36-\
03be2bcbed48"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two concentric circular loop defects", "Subsection",
 CellChangeTimes->{{3.8209076360503473`*^9, 
  3.8209076557424707`*^9}},ExpressionUUID->"aa094494-dbe6-4ff8-bdd5-\
d9b0cff6569b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Distance", " ", "between", " ", "the", " ", "two", " ", "defects"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R", "=", "1.2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "default", " ", "colous", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"we", "'"}], "ll", " ", "use", " ", "the", " ", "first", " ", 
       "two", " ", "one"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"color", "=", 
     RowBox[{"ColorData", "[", 
      RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "two", " ", "circles"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"circle1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FaceForm", "[", "None", "]"}], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"color", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Cylinder", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"R", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"R", "+", "0.01"}], ",", "0", ",", "0"}], "}"}]}], "}"}],
          ",", "r"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"circle2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FaceForm", "[", "None", "]"}], ",", 
       RowBox[{"EdgeForm", "[", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", 
          RowBox[{"color", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Cylinder", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "R"}], ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "R"}], "-", "0.01"}], ",", "0", ",", "0"}], 
            "}"}]}], "}"}], ",", "r"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Ticks", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ticks", "=", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "R"}], ",", "\"\<-R\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "\"\<+R\>\""}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "r"}], ",", "\"\<-r\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "\"\<+r\>\""}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "r"}], ",", "\"\<-r\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "\"\<+r\>\""}], "}"}]}], "}"}]}], "}"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Tick", " ", "size"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"style", "=", 
     RowBox[{"TicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "15", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plot", " ", "text"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text3", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(+\)]\)\>\"", ",", "15"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "R"}], ",", 
         RowBox[{"r", "-", "0.3"}], ",", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"text4", "=", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(D\), \(-\)]\)\>\"", ",", "15"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"+", "R"}], ",", 
         RowBox[{"r", "-", "0.3"}], ",", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Plot", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"plot", "=", 
    RowBox[{"Graphics3D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"circle1", ",", "circle2", ",", "text3", ",", "text4"}], "}"}],
       ",", 
      RowBox[{"Axes", "\[Rule]", "True"}], ",", "ticks", ",", "style"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.814597324525673*^9, 3.814597341658297*^9}, {
  3.814597371982747*^9, 
  3.8145974260240183`*^9}},ExpressionUUID->"6ea4dcb3-f6a9-497e-b19c-\
2df78578a3ca"],

Cell[BoxData[
 Graphics3DBox[{
   {EdgeForm[{RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large]}], 
    FaceForm[None, None], CylinderBox[{{1.2, 0, 0}, {1.21, 0, 0}}, 1]}, 
   {EdgeForm[{RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large]}], 
    FaceForm[None, None], CylinderBox[{{-1.2, 0, 0}, {-1.21, 0, 0}}, 1]}, 
   Text3DBox[
    FormBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->15], StandardForm], {-1.2, 0.7, 0}], Text3DBox[
    FormBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(D\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->15], StandardForm], {1.2, 0.7, 0}]},
  Axes->True,
  ImageSize->{357.79996099896863`, 372.37942863733105`},
  ImageSizeRaw->Automatic,
  Ticks->{{{-1.2, 
      FormBox["\"-R\"", TraditionalForm]}, {1.2, 
      FormBox["\"+R\"", TraditionalForm]}}, {{-1, 
      FormBox["\"-r\"", TraditionalForm]}, {1, 
      FormBox["\"+r\"", TraditionalForm]}}, {{-1, 
      FormBox["\"-r\"", TraditionalForm]}, {1, 
      FormBox["\"+r\"", TraditionalForm]}}},
  TicksStyle->Directive[15],
  ViewPoint->{1.7159477929077607`, -2.5499203259586536`, 1.4154255555407704`},
  ViewVertical->{0.10536359850793582`, -0.20511620036307515`, 
   1.1856532612564572`}]], "Output",
 CellChangeTimes->{
  3.814596859007266*^9, {3.814597324999504*^9, 3.814597342021634*^9}, {
   3.814597373799588*^9, 
   3.8145974263970847`*^9}},ExpressionUUID->"79b64b87-5f18-44d5-a3d3-\
efc3ca2e2e3c"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two straight line defects", "Section",
 CellChangeTimes->{{3.813918699598032*^9, 3.8139187011828175`*^9}, {
  3.8145062175601063`*^9, 
  3.814506229314927*^9}},ExpressionUUID->"0a60b863-9434-4759-8762-\
bdd3782b42cd"],

Cell[CellGroupData[{

Cell["Normalization", "Subsection",
 CellChangeTimes->{{3.8139298504113026`*^9, 
  3.813929852249634*^9}},ExpressionUUID->"9b75a35c-117d-40f1-a44b-\
f4ff819b462f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Pi]", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "d_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", "d", "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "[", "4", "]"}]}], "Input",
 CellChangeTimes->{{3.820851879557003*^9, 
  3.820851882024238*^9}},ExpressionUUID->"b6ba9c46-24ee-4e6f-b07c-\
d60ec6d024f8"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.820851882529813*^9},ExpressionUUID->"df06b89a-6bb8-48c3-ba4c-\
7b4a6b0be6ac"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["J integral", "Subsection",
 CellChangeTimes->{{3.8139187100576544`*^9, 3.8139187113774424`*^9}, 
   3.8139236226384544`*^9},ExpressionUUID->"3a04bcb8-75b2-464d-9dbc-\
01922480557c"],

Cell[CellGroupData[{

Cell["General d", "Subsubsection",
 CellChangeTimes->{{3.8208990685051003`*^9, 
  3.820899070020748*^9}},ExpressionUUID->"f6171b4d-2355-4e6a-9f6f-\
f850b9f79a16"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Integrand (x should be integrated over \!\(\*SuperscriptBox[\(R\), \
\(p\)]\) and y should be integrated over \!\(\*SuperscriptBox[\(L\), \(p\)]\) \
= {(\!\(\*SubscriptBox[\(x\), \(1\)]\), ..., \!\(\*SubscriptBox[\(x\), \(p\)]\
\)): -L < \!\(\*SubscriptBox[\(x\), \(1\)]\), ..., \!\(\*SubscriptBox[\(x\), \
\(p\)]\) < +L})\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrand", " ", "of", " ", 
    RowBox[{"J", ":", " ", 
     RowBox[{"spacetime", " ", "correlator"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]\[Phi]", "=", 
   FractionBox["Ad", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "+", "R"}], ")"}], "2"]}], ")"}], 
     "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{
    RowBox[{"\[Phi]\[Phi]", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], "//",
     "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over x\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J2", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"J", "/.", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["R", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}]}]], "\[Rule]", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["R", "2"]}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Pi]", "u"], ")"}], 
          RowBox[{"p", "/", "2"}]], 
         RowBox[{"Exp", "[", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "u"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "y"}], ")"}]}], ")"}], "2"], 
           RowBox[{"4", "u"}]], "]"}]}]}]}], "//", "Simplify"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over y and u (final result)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J3", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"R", ">", "0"}], ",", 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"J2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"L", "-", 
           RowBox[{"(", 
            RowBox[{"-", "L"}], ")"}]}], ")"}], "p"]}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Expressed in terms of d\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Scaling", " ", "dimension", " ", "of", " ", "fundamental", " ", 
    "scalar"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    FractionBox[
     RowBox[{"d", "-", "2"}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Dimension", " ", "of", " ", "defect"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "=", "\[CapitalDelta]\[Phi]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Area", " ", "of", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"d", " ", "-", " ", "1"}], ")"}]}], "-", 
    RowBox[{"dimensional", " ", "sphere"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sd", "=", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"d", "/", "2"}]]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Normalization", " ", "constant"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ad", "=", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], "Sd"}]]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"J", "-", "integral"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J3", "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Expansion in \[Epsilon] near four dimensions\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Spacetime", " ", "dimension"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"4", "-", "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"J", "-", "integral"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"J3", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.820897547629156*^9, 3.820897615085719*^9}, {
  3.8208977900361977`*^9, 3.8208978945772*^9}, {3.8208980210174417`*^9, 
  3.820898165057262*^9}, {3.820898206761295*^9, 3.8208984540520926`*^9}, {
  3.8208985040199347`*^9, 3.8208985060541525`*^9}, {3.820898598014821*^9, 
  3.8208985982887917`*^9}, {3.8208988985318575`*^9, 3.8208989022878637`*^9}, {
  3.820898934468917*^9, 
  3.8208989943230743`*^9}},ExpressionUUID->"ffb40f94-941d-455b-b519-\
9c6c18139f60"],

Cell[BoxData["\<\"Integrand (x should be integrated over \
\\!\\(\\*SuperscriptBox[\\(R\\), \\(p\\)]\\) and y should be integrated over \
\\!\\(\\*SuperscriptBox[\\(L\\), \\(p\\)]\\) = \
{(\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\), ..., \\!\\(\\*SubscriptBox[\\(x\
\\), \\(p\\)]\\)): -L < \\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\), ..., \
\\!\\(\\*SubscriptBox[\\(x\\), \\(p\\)]\\) < +L})\"\>"], "Print",
 CellChangeTimes->{
  3.820897829230929*^9, {3.820898057982893*^9, 3.820898071253625*^9}, 
   3.820898111010213*^9, {3.820898243831506*^9, 3.820898253606892*^9}, {
   3.820898297620682*^9, 3.820898313546688*^9}, 3.8208983481515303`*^9, 
   3.820898409178432*^9, 3.8208984546506844`*^9, 3.82089859859091*^9, 
   3.820898902750504*^9, {3.820898970875806*^9, 
   3.8208989949066057`*^9}},ExpressionUUID->"978d6eae-c28e-4400-ac12-\
660b67ce19a0"],

Cell[BoxData[
 RowBox[{"Ad", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["R", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]]}]], "Output",
 CellChangeTimes->{
  3.820897829233937*^9, {3.820898057993456*^9, 3.8208980712571344`*^9}, 
   3.8208981110157104`*^9, {3.8208982438359833`*^9, 3.8208982536114035`*^9}, {
   3.8208982976251936`*^9, 3.820898313554208*^9}, 3.8208983481555414`*^9, 
   3.8208984091829443`*^9, 3.8208984546551957`*^9, 3.820898598594921*^9, 
   3.820898902755001*^9, {3.8208989708803167`*^9, 
   3.820898994910616*^9}},ExpressionUUID->"0e9e18ad-3916-4c15-b6d7-\
20636ffdc4e7"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{
  3.820897829230929*^9, {3.820898057982893*^9, 3.820898071253625*^9}, 
   3.820898111010213*^9, {3.820898243831506*^9, 3.820898253606892*^9}, {
   3.820898297620682*^9, 3.820898313546688*^9}, 3.8208983481515303`*^9, 
   3.820898409178432*^9, 3.8208984546506844`*^9, 3.82089859859091*^9, 
   3.820898902750504*^9, {3.820898970875806*^9, 
   3.8208989949126225`*^9}},ExpressionUUID->"d19bb0bc-ab7c-46ff-b4fc-\
4980f35f598c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Ad", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["R", "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}]}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.820897829233937*^9, {3.820898057993456*^9, 3.8208980712571344`*^9}, 
   3.8208981110157104`*^9, {3.8208982438359833`*^9, 3.8208982536114035`*^9}, {
   3.8208982976251936`*^9, 3.820898313554208*^9}, 3.8208983481555414`*^9, 
   3.8208984091829443`*^9, 3.8208984546551957`*^9, 3.820898598594921*^9, 
   3.820898902755001*^9, {3.8208989708803167`*^9, 
   3.8208989949146266`*^9}},ExpressionUUID->"f85c1a96-ef54-432d-8001-\
360a569b8f1f"],

Cell[BoxData["\<\"Integration over x\"\>"], "Print",
 CellChangeTimes->{
  3.820897829230929*^9, {3.820898057982893*^9, 3.820898071253625*^9}, 
   3.820898111010213*^9, {3.820898243831506*^9, 3.820898253606892*^9}, {
   3.820898297620682*^9, 3.820898313546688*^9}, 3.8208983481515303`*^9, 
   3.820898409178432*^9, 3.8208984546506844`*^9, 3.82089859859091*^9, 
   3.820898902750504*^9, {3.820898970875806*^9, 
   3.820898994917636*^9}},ExpressionUUID->"917b0e2d-a143-4294-95d4-\
f17599d98f91"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Ad", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["R", "2"], " ", "u"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"p", "/", "2"}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["p", "2"], "+", "\[CapitalDelta]\[Phi]"}]]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.820897829233937*^9, {3.820898057993456*^9, 3.8208980712571344`*^9}, 
   3.8208981110157104`*^9, {3.8208982438359833`*^9, 3.8208982536114035`*^9}, {
   3.8208982976251936`*^9, 3.820898313554208*^9}, 3.8208983481555414`*^9, 
   3.8208984091829443`*^9, 3.8208984546551957`*^9, 3.820898598594921*^9, 
   3.820898902755001*^9, {3.8208989708803167`*^9, 
   3.8208989949206476`*^9}},ExpressionUUID->"cf74b328-be53-4ee7-8928-\
510cad50a1fe"],

Cell[BoxData["\<\"Integration over y and u (final result)\"\>"], "Print",
 CellChangeTimes->{
  3.820897829230929*^9, {3.820898057982893*^9, 3.820898071253625*^9}, 
   3.820898111010213*^9, {3.820898243831506*^9, 3.820898253606892*^9}, {
   3.820898297620682*^9, 3.820898313546688*^9}, 3.8208983481515303`*^9, 
   3.820898409178432*^9, 3.8208984546506844`*^9, 3.82089859859091*^9, 
   3.820898902750504*^9, {3.820898970875806*^9, 
   3.8208989949241543`*^9}},ExpressionUUID->"e75b1211-8247-418d-b689-\
0badca536526"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"2", " ", "p"}], "-", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", "Ad", " ", 
     SuperscriptBox["L", "p"], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"p", "/", "2"}]], " ", 
     SuperscriptBox["R", 
      RowBox[{"p", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["p", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], ",", 
   RowBox[{
    RowBox[{"Re", "[", 
     RowBox[{"p", "-", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "<", "0"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.820897829233937*^9, {3.820898057993456*^9, 3.8208980712571344`*^9}, 
   3.8208981110157104`*^9, {3.8208982438359833`*^9, 3.8208982536114035`*^9}, {
   3.8208982976251936`*^9, 3.820898313554208*^9}, 3.8208983481555414`*^9, 
   3.8208984091829443`*^9, 3.8208984546551957`*^9, 3.820898598594921*^9, 
   3.820898902755001*^9, {3.8208989708803167`*^9, 
   3.820898996541486*^9}},ExpressionUUID->"378ec0b7-0df6-4f1a-b273-\
7d1fcc4db3da"],

Cell[BoxData["\<\"Expressed in terms of d\"\>"], "Print",
 CellChangeTimes->{
  3.820897829230929*^9, {3.820898057982893*^9, 3.820898071253625*^9}, 
   3.820898111010213*^9, {3.820898243831506*^9, 3.820898253606892*^9}, {
   3.820898297620682*^9, 3.820898313546688*^9}, 3.8208983481515303`*^9, 
   3.820898409178432*^9, 3.8208984546506844`*^9, 3.82089859859091*^9, 
   3.820898902750504*^9, {3.820898970875806*^9, 
   3.8208989965449677`*^9}},ExpressionUUID->"e8ae62fd-e4c1-403c-a41a-\
603f245d578b"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["L", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["d", "2"]}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["d", "4"]}]], " ", 
     SuperscriptBox["R", 
      RowBox[{"1", "-", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "]"}]}]], ",", 
   RowBox[{
    RowBox[{"Re", "[", "d", "]"}], ">", "2"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.820897829233937*^9, {3.820898057993456*^9, 3.8208980712571344`*^9}, 
   3.8208981110157104`*^9, {3.8208982438359833`*^9, 3.8208982536114035`*^9}, {
   3.8208982976251936`*^9, 3.820898313554208*^9}, 3.8208983481555414`*^9, 
   3.8208984091829443`*^9, 3.8208984546551957`*^9, 3.820898598594921*^9, 
   3.820898902755001*^9, {3.8208989708803167`*^9, 
   3.820898996596105*^9}},ExpressionUUID->"a3f93539-d141-4d21-91d6-\
7349d3309c8a"],

Cell[BoxData["\<\"Expansion in \[Epsilon] near four dimensions\"\>"], "Print",
 CellChangeTimes->{
  3.820897829230929*^9, {3.820898057982893*^9, 3.820898071253625*^9}, 
   3.820898111010213*^9, {3.820898243831506*^9, 3.820898253606892*^9}, {
   3.820898297620682*^9, 3.820898313546688*^9}, 3.8208983481515303`*^9, 
   3.820898409178432*^9, 3.8208984546506844`*^9, 3.82089859859091*^9, 
   3.820898902750504*^9, {3.820898970875806*^9, 
   3.820898996599111*^9}},ExpressionUUID->"9227f8d3-70b9-4f25-9646-\
2ab8efcd7ce7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["L", 
    RowBox[{"4", " ", "\[Pi]", " ", "R"}]], "+", 
   FractionBox[
    RowBox[{"L", " ", 
     RowBox[{"(", 
      RowBox[{"EulerGamma", "+", 
       RowBox[{"Log", "[", "4", "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "L", "]"}]}], "+", 
       RowBox[{"Log", "[", "\[Pi]", "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", "\[Epsilon]"}], 
    RowBox[{"16", " ", "\[Pi]", " ", "R"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 4] $CellContext`L Pi^(-1)/$CellContext`R, 
    Rational[1, 16] $CellContext`L 
    Pi^(-1) $CellContext`R^(-1) (EulerGamma + Log[4] - 2 Log[$CellContext`L] + 
     Log[Pi] + 2 Log[$CellContext`R])}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.820897829233937*^9, {3.820898057993456*^9, 3.8208980712571344`*^9}, 
   3.8208981110157104`*^9, {3.8208982438359833`*^9, 3.8208982536114035`*^9}, {
   3.8208982976251936`*^9, 3.820898313554208*^9}, 3.8208983481555414`*^9, 
   3.8208984091829443`*^9, 3.8208984546551957`*^9, 3.820898598594921*^9, 
   3.820898902755001*^9, {3.8208989708803167`*^9, 
   3.8208989966422825`*^9}},ExpressionUUID->"a70b8abc-7796-4cbc-9c81-\
d496845e9619"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["d = 4", "Subsubsection",
 CellChangeTimes->{{3.8208990685051003`*^9, 
  3.820899086558283*^9}},ExpressionUUID->"da82bfb7-cff1-455c-a1f2-\
a8ad3ce48993"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Integrand (x should be integrated over \!\(\*SuperscriptBox[\(R\), \
\(p\)]\) and y should be integrated over \!\(\*SuperscriptBox[\(L\), \(p\)]\) \
= {(\!\(\*SubscriptBox[\(x\), \(1\)]\), ..., \!\(\*SubscriptBox[\(x\), \(p\)]\
\)): -L < \!\(\*SubscriptBox[\(x\), \(1\)]\), ..., \!\(\*SubscriptBox[\(x\), \
\(p\)]\) < +L})\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Spacetime", " ", "dimension"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "4"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Scaling", " ", "dimension", " ", "of", " ", "fundamental", " ", 
    "scalar"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    FractionBox[
     RowBox[{"d", "-", "2"}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Dimension", " ", "of", " ", "defect"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "=", "\[CapitalDelta]\[Phi]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Area", " ", "of", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"d", " ", "-", " ", "1"}], ")"}]}], "-", 
    RowBox[{"dimensional", " ", "sphere"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sd", "=", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"d", "/", "2"}]]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Normalization", " ", "constant"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ad", "=", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], "Sd"}]]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrand", " ", "of", " ", 
    RowBox[{"J", ":", " ", 
     RowBox[{"spacetime", " ", "correlator"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]\[Phi]", "=", 
   FractionBox["Ad", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"R", "+", "R"}], ")"}], "2"]}], ")"}], 
     "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J", "=", 
   RowBox[{
    RowBox[{"\[Phi]\[Phi]", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}], 
       RowBox[{"-", "1"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}]}], "]"}]}]}]}], "//",
     "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over x\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"J2", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"J", "/.", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["R", "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}]}]], "\[Rule]", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["R", "2"]}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Pi]", "u"], ")"}], 
          RowBox[{"p", "/", "2"}]], 
         RowBox[{"Exp", "[", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "u"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "y"}], ")"}]}], ")"}], "2"], 
           RowBox[{"4", "u"}]], "]"}]}]}]}], "//", "Simplify"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over y and u (final result)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"J3", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"R", ">", "0"}], ",", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"J2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "-", 
          RowBox[{"(", 
           RowBox[{"-", "L"}], ")"}]}], ")"}], "p"]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.820897547629156*^9, 3.820897615085719*^9}, {
  3.8208977900361977`*^9, 3.8208978945772*^9}, {3.8208980210174417`*^9, 
  3.820898165057262*^9}, {3.820898206761295*^9, 3.8208984540520926`*^9}, {
  3.8208985040199347`*^9, 3.8208985060541525`*^9}, {3.820898598014821*^9, 
  3.8208985982887917`*^9}, {3.8208988985318575`*^9, 3.8208989022878637`*^9}, {
  3.820898934468917*^9, 3.8208989943230743`*^9}, {3.820899093281254*^9, 
  3.8208991361731076`*^9}, {3.820899222864829*^9, 
  3.820899223201275*^9}},ExpressionUUID->"7c65c406-7408-4f3e-a930-\
6c34a59cedb5"],

Cell[BoxData["\<\"Integrand (x should be integrated over \
\\!\\(\\*SuperscriptBox[\\(R\\), \\(p\\)]\\) and y should be integrated over \
\\!\\(\\*SuperscriptBox[\\(L\\), \\(p\\)]\\) = \
{(\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\), ..., \\!\\(\\*SubscriptBox[\\(x\
\\), \\(p\\)]\\)): -L < \\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\), ..., \
\\!\\(\\*SubscriptBox[\\(x\\), \\(p\\)]\\) < +L})\"\>"], "Print",
 CellChangeTimes->{{3.820899122810135*^9, 3.82089913865458*^9}, 
   3.8208992238570232`*^9},ExpressionUUID->"5074f456-c4ee-4f9c-9baa-\
38aaa4b2c932"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["R", "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8208991228141446`*^9, 3.820899138659592*^9}, 
   3.8208992238625383`*^9},ExpressionUUID->"9f9e9fc3-2399-46fe-9914-\
1e5ecd49d9a0"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{{3.820899122810135*^9, 3.82089913865458*^9}, 
   3.820899223866047*^9},ExpressionUUID->"5af3b3c0-f884-4eb9-a735-\
954ff20c9b2f"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "u"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["R", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "y"}], ")"}], "2"]}], ")"}]}]], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{{3.8208991228141446`*^9, 3.820899138659592*^9}, 
   3.820899223869054*^9},ExpressionUUID->"7d1621c7-b387-43b9-9713-\
1930a00e7981"],

Cell[BoxData["\<\"Integration over x\"\>"], "Print",
 CellChangeTimes->{{3.820899122810135*^9, 3.82089913865458*^9}, 
   3.8208992238730664`*^9},ExpressionUUID->"ef6f1718-deb4-4492-8e06-\
84430c05b192"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    SuperscriptBox["R", "2"], " ", "u"}]], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox["u"]}]]], "Output",
 CellChangeTimes->{{3.8208991228141446`*^9, 3.820899138659592*^9}, 
   3.8208992238775787`*^9},ExpressionUUID->"5b737c14-fe1b-4f87-817a-\
af2c4b0c12d9"],

Cell[BoxData["\<\"Integration over y and u (final result)\"\>"], "Print",
 CellChangeTimes->{{3.820899122810135*^9, 3.82089913865458*^9}, 
   3.8208992238800845`*^9},ExpressionUUID->"eeda1b9f-d850-4eac-9341-\
3286eae19adc"],

Cell[BoxData[
 FractionBox["L", 
  RowBox[{"4", " ", "\[Pi]", " ", "R"}]]], "Output",
 CellChangeTimes->{{3.8208991228141446`*^9, 3.820899138659592*^9}, 
   3.820899223943241*^9},ExpressionUUID->"dd2bb725-a11b-4d0a-acfc-\
69644d809906"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["K integral", "Subsection",
 CellChangeTimes->{{3.8139187100576544`*^9, 
  3.8139187113774424`*^9}},ExpressionUUID->"ffeeb07e-ed84-465a-a38b-\
61660fee8d70"],

Cell[CellGroupData[{

Cell["General d", "Subsubsection",
 CellChangeTimes->{{3.8208995672344427`*^9, 
  3.820899568368059*^9}},ExpressionUUID->"cbb7aeff-7fdb-431d-a23f-\
c7a993005a85"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Integrand (x should be integrated over \!\(\*SuperscriptBox[\(R\), \
\(p\)]\) and \[Omega] = \[PlusMinus]1)\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrand", " ", "of", " ", 
    RowBox[{"K", ":", " ", 
     RowBox[{"spacetime", " ", "correlator"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]\[Phi]", "=", 
   FractionBox["Ad", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", " ", "R"}], "-", "z2"}], ")"}], "2"]}], ")"}], 
     "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{
    RowBox[{"\[Phi]\[Phi]", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "z2"}], "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z2"}], "+", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}], 
        "]"}]}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over x\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"K", "/.", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"z2", "-", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]], " ",
         "\[Rule]", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z2", "-", 
                RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "+", 
             SuperscriptBox["z1", "2"]}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Pi]", "u"], ")"}], 
          RowBox[{"p", "/", "2"}]], 
         RowBox[{"Exp", "[", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "u"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "z1"}], ")"}]}], ")"}], "2"], 
           RowBox[{"4", "u"}]], "]"}]}]}]}], "//", "Simplify"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over u (final result)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "=", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"K2", " ", ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Expressed in terms of d\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Scaling", " ", "dimension", " ", "of", " ", "fundamental", " ", 
    "scalar"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    FractionBox[
     RowBox[{"d", "-", "2"}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Dimension", " ", "of", " ", "defect"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "=", "\[CapitalDelta]\[Phi]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Area", " ", "of", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"d", " ", "-", " ", "1"}], ")"}]}], "-", 
    RowBox[{"dimensional", " ", "sphere"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sd", "=", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"d", "/", "2"}]]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Normalization", " ", "constant"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ad", "=", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], "Sd"}]]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"K", "-", "integral"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K3", "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Expansion in \[Epsilon] near four dimensions\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Spacetime", " ", "dimension"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"4", "-", "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"K", "-", "integral"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"K3", ",", 
    RowBox[{"{", 
     RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.820899607318252*^9, 3.820899796270894*^9}, {
  3.820899862665736*^9, 3.8208999252432213`*^9}, {3.820900021151911*^9, 
  3.820900058488844*^9}},ExpressionUUID->"048a336e-8b1c-4bc0-add8-\
8681e4cf9dd8"],

Cell[BoxData["\<\"Integrand (x should be integrated over \
\\!\\(\\*SuperscriptBox[\\(R\\), \\(p\\)]\\) and \[Omega] = \
\[PlusMinus]1)\"\>"], "Print",
 CellChangeTimes->{
  3.820899675772265*^9, {3.8208997380889482`*^9, 3.8208997539166517`*^9}, 
   3.8208997986702013`*^9, {3.8208998843241177`*^9, 3.8208999277618084`*^9}, {
   3.820900048631629*^9, 
   3.8209000589325137`*^9}},ExpressionUUID->"b21acb08-95c1-42bf-9da2-\
691e66481d4a"],

Cell[BoxData[
 RowBox[{"Ad", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "z2"}], "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]]}]], "Output",
 CellChangeTimes->{
  3.8208996757782536`*^9, {3.8208997380949645`*^9, 3.8208997539201612`*^9}, 
   3.8208997986741757`*^9, {3.8208998843301344`*^9, 3.8208999277652893`*^9}, {
   3.8209000486346693`*^9, 
   3.8209000589360237`*^9}},ExpressionUUID->"d0d8db0a-5161-4906-8ab6-\
93ff57117d4e"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{
  3.820899675772265*^9, {3.8208997380889482`*^9, 3.8208997539166517`*^9}, 
   3.8208997986702013`*^9, {3.8208998843241177`*^9, 3.8208999277618084`*^9}, {
   3.820900048631629*^9, 
   3.8209000589390316`*^9}},ExpressionUUID->"232911de-5c9a-4bd6-ad7f-\
ef8b49e7fd21"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Ad", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.8208996757782536`*^9, {3.8208997380949645`*^9, 3.8208997539201612`*^9}, 
   3.8208997986741757`*^9, {3.8208998843301344`*^9, 3.8208999277652893`*^9}, {
   3.8209000486346693`*^9, 
   3.8209000589425426`*^9}},ExpressionUUID->"e7f39b71-a385-4c64-8e92-\
7a0c60a1745c"],

Cell[BoxData["\<\"Integration over x\"\>"], "Print",
 CellChangeTimes->{
  3.820899675772265*^9, {3.8208997380889482`*^9, 3.8208997539166517`*^9}, 
   3.8208997986702013`*^9, {3.8208998843241177`*^9, 3.8208999277618084`*^9}, {
   3.820900048631629*^9, 
   3.8209000589475603`*^9}},ExpressionUUID->"8f7b6d87-eea5-45c5-a020-\
5add626dcfa1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Ad", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z2", "-", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"p", "/", "2"}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["p", "2"], "+", "\[CapitalDelta]\[Phi]"}]]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.8208996757782536`*^9, {3.8208997380949645`*^9, 3.8208997539201612`*^9}, 
   3.8208997986741757`*^9, {3.8208998843301344`*^9, 3.8208999277652893`*^9}, {
   3.8209000486346693`*^9, 
   3.8209000589977036`*^9}},ExpressionUUID->"70ab3584-2ac3-4bb9-8043-\
fdc22e3854e3"],

Cell[BoxData["\<\"Integration over u (final result)\"\>"], "Print",
 CellChangeTimes->{
  3.820899675772265*^9, {3.8208997380889482`*^9, 3.8208997539166517`*^9}, 
   3.8208997986702013`*^9, {3.8208998843241177`*^9, 3.8208999277618084`*^9}, {
   3.820900048631629*^9, 
   3.820900059002217*^9}},ExpressionUUID->"c1fa9584-61a4-42b0-8642-\
fba7a217fcca"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Ad", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"p", "/", "2"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], ")"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"p", "-", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}]}]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["p", "2"]}], "+", "\[CapitalDelta]\[Phi]"}], "]"}]}], 
    RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"p", "-", 
       RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], "]"}], "<", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "]"}], ">", "0"}]}]}],
   "]"}]], "Output",
 CellChangeTimes->{
  3.8208996757782536`*^9, {3.8208997380949645`*^9, 3.8208997539201612`*^9}, 
   3.8208997986741757`*^9, {3.8208998843301344`*^9, 3.8208999277652893`*^9}, {
   3.8209000486346693`*^9, 
   3.8209000648049555`*^9}},ExpressionUUID->"9c7f55ca-806c-462d-9e61-\
49c26d3986bb"],

Cell[BoxData["\<\"Expressed in terms of d\"\>"], "Print",
 CellChangeTimes->{
  3.820899675772265*^9, {3.8208997380889482`*^9, 3.8208997539166517`*^9}, 
   3.8208997986702013`*^9, {3.8208998843241177`*^9, 3.8208999277618084`*^9}, {
   3.820900048631629*^9, 
   3.8209000648084316`*^9}},ExpressionUUID->"40c1f8bd-0f23-4288-84fe-\
64c55fefee66"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "-", 
       FractionBox["d", "4"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z2", "-", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], ")"}], 
      FractionBox[
       RowBox[{"2", "-", "d"}], "4"]], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "d"}], ")"}]}], "]"}]}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "d", "]"}], ">", "2"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "]"}], ">", "0"}]}]}],
   "]"}]], "Output",
 CellChangeTimes->{
  3.8208996757782536`*^9, {3.8208997380949645`*^9, 3.8208997539201612`*^9}, 
   3.8208997986741757`*^9, {3.8208998843301344`*^9, 3.8208999277652893`*^9}, {
   3.8209000486346693`*^9, 
   3.8209000649247413`*^9}},ExpressionUUID->"f11bfd9f-4242-47f9-9f55-\
78aafff74197"],

Cell[BoxData["\<\"Expansion in \[Epsilon] near four dimensions\"\>"], "Print",
 CellChangeTimes->{
  3.820899675772265*^9, {3.8208997380889482`*^9, 3.8208997539166517`*^9}, 
   3.8208997986702013`*^9, {3.8208998843241177`*^9, 3.8208999277618084`*^9}, {
   3.820900048631629*^9, 
   3.8209000649277506`*^9}},ExpressionUUID->"58783493-a6d7-4927-a744-\
6c86c2746110"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", "\[Pi]", " ", 
       SqrtBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z2", "-", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"EulerGamma", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z2", "-", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], "]"}]}], ")"}],
        " ", "\[Epsilon]"}], 
      RowBox[{"16", " ", "\[Pi]", " ", 
       SqrtBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z2", "-", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
     Rational[1, 4] 
      Pi^(-1) (($CellContext`z2 - $CellContext`R $CellContext`\[Omega])^2)^
       Rational[-1, 2], Rational[1, 16] 
      Pi^(-1) (($CellContext`z2 - $CellContext`R $CellContext`\[Omega])^2)^
       Rational[-1, 2] (EulerGamma + 
       Log[4 Pi ($CellContext`z2 - $CellContext`R $CellContext`\[Omega])^2])},
      0, 2, 1],
    Editable->False], ",", 
   RowBox[{
    RowBox[{"Re", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z2", "-", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "]"}], ">", "0"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.8208996757782536`*^9, {3.8208997380949645`*^9, 3.8208997539201612`*^9}, 
   3.8208997986741757`*^9, {3.8208998843301344`*^9, 3.8208999277652893`*^9}, {
   3.8209000486346693`*^9, 
   3.8209000649818316`*^9}},ExpressionUUID->"0083d43f-ce52-4422-9928-\
dfe7355d34bb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["d = 4", "Subsubsection",
 CellChangeTimes->{{3.8208990685051003`*^9, 
  3.820899086558283*^9}},ExpressionUUID->"b8aa0b68-0363-49c1-98c1-\
e3432fce53f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Integrand (x should be integrated over \!\(\*SuperscriptBox[\(R\), \
\(p\)]\) and y should be integrated over \!\(\*SuperscriptBox[\(L\), \(p\)]\) \
= {(\!\(\*SubscriptBox[\(x\), \(1\)]\), ..., \!\(\*SubscriptBox[\(x\), \(p\)]\
\)): -L < \!\(\*SubscriptBox[\(x\), \(1\)]\), ..., \!\(\*SubscriptBox[\(x\), \
\(p\)]\) < +L})\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Spacetime", " ", "dimension"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "4"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Scaling", " ", "dimension", " ", "of", " ", "fundamental", " ", 
    "scalar"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    FractionBox[
     RowBox[{"d", "-", "2"}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Dimension", " ", "of", " ", "defect"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p", "=", "\[CapitalDelta]\[Phi]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Area", " ", "of", " ", "a", " ", 
     RowBox[{"(", 
      RowBox[{"d", " ", "-", " ", "1"}], ")"}]}], "-", 
    RowBox[{"dimensional", " ", "sphere"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Sd", "=", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"d", "/", "2"}]]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Normalization", " ", "constant"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ad", "=", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], "Sd"}]]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrand", " ", "of", " ", 
    RowBox[{"J", ":", " ", 
     RowBox[{"spacetime", " ", "correlator"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]\[Phi]", "=", 
   FractionBox["Ad", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Omega]", " ", "R"}], "-", "z2"}], ")"}], "2"]}], ")"}], 
     "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{
    RowBox[{"\[Phi]\[Phi]", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "z2"}], "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
       RowBox[{"-", "1"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "z2"}], "+", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}], 
        "]"}]}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over x\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"u", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"K", "/.", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "u"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"z2", "-", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]], " ",
         "\[Rule]", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z2", "-", 
                RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "+", 
             SuperscriptBox["z1", "2"]}], ")"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Pi]", "u"], ")"}], 
          RowBox[{"p", "/", "2"}]], 
         RowBox[{"Exp", "[", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "u"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "z1"}], ")"}]}], ")"}], "2"], 
           RowBox[{"4", "u"}]], "]"}]}]}]}], "//", "Simplify"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over y and u (final result)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"K3", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"R", ">", "0"}], ",", 
    RowBox[{"Integrate", "[", 
     RowBox[{"K2", ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.820897547629156*^9, 3.820897615085719*^9}, {
   3.8208977900361977`*^9, 3.8208978945772*^9}, {3.8208980210174417`*^9, 
   3.820898165057262*^9}, {3.820898206761295*^9, 3.8208984540520926`*^9}, {
   3.8208985040199347`*^9, 3.8208985060541525`*^9}, {3.820898598014821*^9, 
   3.8208985982887917`*^9}, {3.8208988985318575`*^9, 
   3.8208989022878637`*^9}, {3.820898934468917*^9, 3.8208989943230743`*^9}, {
   3.820899093281254*^9, 3.8208991361731076`*^9}, {3.820899222864829*^9, 
   3.820899223201275*^9}, 3.8209000140442867`*^9, {3.820900073268897*^9, 
   3.8209001556577635`*^9}},ExpressionUUID->"c81c7568-5114-429f-b0e0-\
ceb239fdb148"],

Cell[BoxData["\<\"Integrand (x should be integrated over \
\\!\\(\\*SuperscriptBox[\\(R\\), \\(p\\)]\\) and y should be integrated over \
\\!\\(\\*SuperscriptBox[\\(L\\), \\(p\\)]\\) = \
{(\\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\), ..., \\!\\(\\*SubscriptBox[\\(x\
\\), \\(p\\)]\\)): -L < \\!\\(\\*SubscriptBox[\\(x\\), \\(1\\)]\\), ..., \
\\!\\(\\*SubscriptBox[\\(x\\), \\(p\\)]\\) < +L})\"\>"], "Print",
 CellChangeTimes->{
  3.8209000883423553`*^9, 3.8209001187401953`*^9, {3.8209001510813556`*^9, 
   3.8209001565897627`*^9}},ExpressionUUID->"6af30fcf-962b-47e7-b65f-\
437adc2f7c24"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "z2"}], "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8209000883468547`*^9, 3.8209001187467117`*^9, {3.820900151085868*^9, 
   3.82090015659578*^9}},ExpressionUUID->"d4b46d7b-a04f-4922-9235-\
00ec1fb86f44"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{
  3.8209000883423553`*^9, 3.8209001187401953`*^9, {3.8209001510813556`*^9, 
   3.8209001565987587`*^9}},ExpressionUUID->"9fbd2789-c2a3-4bce-a1ae-\
985f08e9c6a7"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "u"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", "z1"}], ")"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.8209000883468547`*^9, 3.8209001187467117`*^9, {3.820900151085868*^9, 
   3.820900156602269*^9}},ExpressionUUID->"8615b505-676a-4ce8-82c6-\
24b3f10b1c77"],

Cell[BoxData["\<\"Integration over x\"\>"], "Print",
 CellChangeTimes->{
  3.8209000883423553`*^9, 3.8209001187401953`*^9, {3.8209001510813556`*^9, 
   3.820900156605277*^9}},ExpressionUUID->"791d455c-e923-4c49-b4b5-\
1e9c1c28cebb"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "u"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z2", "-", 
       RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], 
  RowBox[{"4", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SqrtBox["u"]}]]], "Output",
 CellChangeTimes->{
  3.8209000883468547`*^9, 3.8209001187467117`*^9, {3.820900151085868*^9, 
   3.8209001566107917`*^9}},ExpressionUUID->"a791de6d-31c4-4785-9ffc-\
81ecbc043897"],

Cell[BoxData["\<\"Integration over y and u (final result)\"\>"], "Print",
 CellChangeTimes->{
  3.8209000883423553`*^9, 3.8209001187401953`*^9, {3.8209001510813556`*^9, 
   3.8209001566138015`*^9}},ExpressionUUID->"7fc0d5eb-3b52-47f0-8c07-\
23e3fc575518"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SqrtBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z2", "-", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]]}]], ",", 
   RowBox[{
    RowBox[{"Re", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z2", "-", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "]"}], ">", "0"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.8209000883468547`*^9, 3.8209001187467117`*^9, {3.820900151085868*^9, 
   3.8209001602233253`*^9}},ExpressionUUID->"4b5db99c-475e-4b1c-87b4-\
7667d3c443f9"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "< ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "n"], TraditionalForm]],ExpressionUUID->
  "6d303f89-0bf8-42a9-8c2c-5e761f329d6e"],
 " \[Phi] >"
}], "Subsection",
 CellChangeTimes->{{3.8139305900392632`*^9, 
  3.8139306008416076`*^9}},ExpressionUUID->"5f0e9864-a96e-486a-b4cc-\
d44580f45bd0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", ">", "0"}], ",", 
      RowBox[{"Element", "[", 
       RowBox[{"n", ",", "Integers"}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Derivative on K integral in the fusion limit (R \[Rule] 0)\>\"", 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", 
    SuperscriptBox["n", "th"], " ", "derivative"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"der", "[", "n_", "]"}], ":=", 
   RowBox[{"D", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]], " "}]], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "n"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "first", " ", "couple", " ", "of", " ", "derivatives"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"list", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"der", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"R", " ", "\[Rule]", " ", 
    RowBox[{"0", " ", "limit"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lim", "=", 
    RowBox[{
     RowBox[{"list", "/.", 
      RowBox[{"R", "\[Rule]", "0"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "sequence", " ", "function", " ", "for", " ", "the", " ", 
    "first", " ", "ten"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gen", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"FindSequenceFunction", "[", 
       RowBox[{
        RowBox[{"lim", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", "10"}], "]"}], "]"}], ",", "n"}], "]"}], "/.", 
      RowBox[{"n", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{"1", ",", "n"}], "]"}], "\[Rule]", 
     RowBox[{"n", "!"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Check\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{"gen", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}], "\[Equal]", "lim"}],
   "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pochhammer", "[", 
    RowBox[{"1", ",", "n"}], "]"}], "\[Equal]", 
   RowBox[{"n", "!"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.813930607199701*^9, 3.813930777888795*^9}, {
   3.8139308173944874`*^9, 3.8139308703767705`*^9}, {3.8139309063336215`*^9, 
   3.813930975600464*^9}, {3.8139310084801145`*^9, 3.8139310248970366`*^9}, {
   3.813931458792473*^9, 3.813931458925889*^9}, {3.820900877069125*^9, 
   3.8209008883509645`*^9}, {3.820900953698784*^9, 3.8209010056038265`*^9}, 
   3.820901039946257*^9},ExpressionUUID->"ad6f638f-0786-4418-b820-\
4bb903d8a01c"],

Cell[BoxData["\<\"Derivative on K integral in the fusion limit (R \[Rule] \
0)\"\>"], "Print",
 CellChangeTimes->{{3.8139306445333676`*^9, 3.8139307784556646`*^9}, {
   3.813930832744336*^9, 3.8139308710853224`*^9}, 3.8139309129346294`*^9, {
   3.813930960636332*^9, 3.8139309762053843`*^9}, 3.8139310284724874`*^9, 
   3.813931459351463*^9, {3.8209009655653515`*^9, 
   3.8209010405192547`*^9}},ExpressionUUID->"99a29e3e-6a87-4422-aa66-\
ec7e3414d748"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["z", 
   RowBox[{
    RowBox[{"-", "1"}], "-", "n"}]], " ", 
  SuperscriptBox["\[Omega]", "n"], " ", 
  RowBox[{"n", "!"}]}]], "Output",
 CellChangeTimes->{{3.8139307319786725`*^9, 3.8139307784607153`*^9}, {
   3.813930832751828*^9, 3.813930871094856*^9}, 3.8139309130063205`*^9, {
   3.8139309629269934`*^9, 3.813930978406974*^9}, 3.813931030856299*^9, 
   3.8139314615181017`*^9, {3.8209009679249263`*^9, 
   3.8209010430951033`*^9}},ExpressionUUID->"4d3c2d52-6aa3-4090-8d40-\
de34a7e0319d"],

Cell[BoxData["\<\"Check\"\>"], "Print",
 CellChangeTimes->{{3.8139306445333676`*^9, 3.8139307784556646`*^9}, {
   3.813930832744336*^9, 3.8139308710853224`*^9}, 3.8139309129346294`*^9, {
   3.813930960636332*^9, 3.8139309762053843`*^9}, 3.8139310284724874`*^9, 
   3.813931459351463*^9, {3.8209009655653515`*^9, 
   3.8209010430986133`*^9}},ExpressionUUID->"568a28cc-598f-4718-a4f8-\
c858ef3f2240"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8139307319786725`*^9, 3.8139307784607153`*^9}, {
   3.813930832751828*^9, 3.813930871094856*^9}, 3.8139309130063205`*^9, {
   3.8139309629269934`*^9, 3.813930978406974*^9}, 3.813931030856299*^9, 
   3.8139314615181017`*^9, {3.8209009679249263`*^9, 
   3.8209010431011195`*^9}},ExpressionUUID->"db1e5663-d96f-4326-888b-\
379fb601f7db"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8139307319786725`*^9, 3.8139307784607153`*^9}, {
   3.813930832751828*^9, 3.813930871094856*^9}, 3.8139309130063205`*^9, {
   3.8139309629269934`*^9, 3.813930978406974*^9}, 3.813931030856299*^9, 
   3.8139314615181017`*^9, {3.8209009679249263`*^9, 
   3.820901043115156*^9}},ExpressionUUID->"8be857d6-2d67-4ace-b97e-\
d1dbf8128a9d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Taylor expansions in path integral", "Subsection",
 CellChangeTimes->{{3.8144278455539293`*^9, 
  3.8144278498113265`*^9}},ExpressionUUID->"2cde4303-72e5-4c9a-bc32-\
08e100c23afd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"s", ",", 
     RowBox[{"y", "-", "R"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"s", ",", 
     RowBox[{"y", "+", "R"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.814427867717661*^9, 3.814427907371972*^9}, {
  3.814427949372839*^9, 
  3.8144279519941597`*^9}},ExpressionUUID->"fbee8ddd-3a63-43ce-98bb-\
2c7b8054ed56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"s", ",", "y"}], "]"}], "-", 
   RowBox[{
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", "R"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "2"]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "3"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "3"]}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "4"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "4"]}], "-", 
   RowBox[{
    FractionBox["1", "120"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "5"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "6"],
    SeriesData[$CellContext`R, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
    $CellContext`G[$CellContext`s, $CellContext`y], -
    Derivative[0, 1][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[1, 2] 
    Derivative[0, 2][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[-1, 6] 
    Derivative[0, 3][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[1, 24] 
    Derivative[0, 4][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[-1, 120] 
    Derivative[0, 5][$CellContext`G][$CellContext`s, $CellContext`y]}, 0, 6, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144278874468155`*^9, 3.8144279078332496`*^9}, 
   3.8144279524661245`*^9},ExpressionUUID->"ab36e313-7702-48ce-ba4a-\
9c5e3c71c2b1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"s", ",", "y"}], "]"}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", "R"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "3"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "3"]}], "+", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "4"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "4"]}], "+", 
   RowBox[{
    FractionBox["1", "120"], " ", 
    RowBox[{
     SuperscriptBox["G", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "5"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"s", ",", "y"}], "]"}], " ", 
    SuperscriptBox["R", "5"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "6"],
    SeriesData[$CellContext`R, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
    $CellContext`G[$CellContext`s, $CellContext`y], 
    Derivative[0, 1][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[1, 2] 
    Derivative[0, 2][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[1, 6] 
    Derivative[0, 3][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[1, 24] 
    Derivative[0, 4][$CellContext`G][$CellContext`s, $CellContext`y], 
    Rational[1, 120] 
    Derivative[0, 5][$CellContext`G][$CellContext`s, $CellContext`y]}, 0, 6, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144278874468155`*^9, 3.8144279078332496`*^9}, 
   3.81442795247314*^9},ExpressionUUID->"102950e3-d739-4d1f-99f1-\
2072c76a8cb0"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two circular loop defects", "Section",
 CellChangeTimes->{{3.813918699598032*^9, 3.8139187011828175`*^9}, {
  3.8139845916543317`*^9, 3.81398459196209*^9}, {3.8145062171067057`*^9, 
  3.8145062379497433`*^9}},ExpressionUUID->"e91e1db9-7dd7-4ca6-bb9c-\
55bcff9a1dc7"],

Cell[CellGroupData[{

Cell["J integral", "Subsection",
 CellChangeTimes->{{3.8139187100576544`*^9, 3.8139187113774424`*^9}, 
   3.8139236226384544`*^9},ExpressionUUID->"94781255-0b5d-431a-802e-\
f82474e97f2a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{
    "{", "\"\<C:\\\\Users\\\\aleso659\\\\AppData\\\\Roaming\\\\Mathematica\\\\\
Applications\>\"", "}"}], ",", "\"\<init.m\>\""}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"<<", "HypExp`"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Difference between two point (squared)\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "two", " ", "points"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{"r", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "R"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"r", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{"-", "R"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "difference"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diff", "=", 
    RowBox[{"x", "-", "y"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Squared", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", ".", "diff"}], "//", "Expand"}], "//", 
    "FullSimplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int1", "=", 
   FractionBox[
    RowBox[{"A", "[", "d", "]"}], 
    SuperscriptBox["diff2", "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{
    RowBox[{"int1", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["R", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}]}], 
        "]"}]}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over \[Theta]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int3", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over \[Phi]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int3", ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over u\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int5", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int4", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Insert value of Ad and \[CapitalDelta]\[Phi]\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{
    "field", " ", "normalization", " ", "and", " ", "scaling", " ", 
     "dimension"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Pi]", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "d_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", "d", "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int6", "=", 
   RowBox[{
    RowBox[{"int5", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<\[Epsilon]-expansion\>\"", "]"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{"spacetime", " ", "dimension"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"4", "-", "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"int7", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"int6", "/.", 
         RowBox[{
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
          "\[RuleDelayed]", 
          RowBox[{"HypExp", "[", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
            "\[Epsilon]", ",", "2"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"4", " ", "R", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["R", "2"]}]]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{"R", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["R", "2"]}]]}], ")"}]}]}]], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"4", " ", "R", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["R", "2"]}]]}], "]"}], "-", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{"R", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["R", "2"]}]]}], ")"}]}]}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{"R", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["R", "2"]}]]}], ")"}]}]}], ")"}]}], "]"}], 
        "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "\[Pi]", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", "R", " ", 
             RowBox[{"(", 
              RowBox[{"R", "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["r", "2"], "+", 
                 SuperscriptBox["R", "2"]}]]}], ")"}]}]}], "]"}]}], ")"}]}]}],
       "}"}]}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"4", " ", "R", " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["R", "2"]}]]}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["R", "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{"2", " ", "R", " ", 
            RowBox[{"(", 
             RowBox[{"R", "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["R", "2"]}]]}], ")"}]}]}]], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"R", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["R", "2"]}]]}], ")"}]}]}], "]"}]}], ")"}]}]}]}],
    "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.813984618394397*^9, 3.8139847332489805`*^9}, {
   3.813984811320135*^9, 3.8139849932502174`*^9}, {3.8139850979387183`*^9, 
   3.8139850986717157`*^9}, {3.8139853022976785`*^9, 
   3.8139853029816904`*^9}, {3.8139853357352023`*^9, 
   3.8139853359772015`*^9}, {3.8139855232285852`*^9, 3.8139855316995106`*^9}, 
   3.813985932336589*^9},ExpressionUUID->"b2f631ab-de4c-4774-b540-\
503160304c24"],

Cell[BoxData["\<\"The package HypExp is already loaded...\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.8139859343015594`*^9},ExpressionUUID->"133852d4-598d-4812-ae0d-\
5325eace7c7f"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.813985934306574*^9},ExpressionUUID->"1e6deca4-ffce-4645-bcd2-\
4b0d76f8e590"],

Cell[BoxData["\<\"Difference between two point (squared)\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.813985934311085*^9},ExpressionUUID->"ae7294d7-c950-4661-b6c1-\
f96d5739887c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["R", "2"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["r", "2"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.813985934313591*^9},ExpressionUUID->"dd57a461-3318-4f80-9e73-\
f6a1021cd553"],

Cell[BoxData["\<\"Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.8139859343156238`*^9},ExpressionUUID->"4b29e9e4-e4ff-474a-9733-\
da74495b6059"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "d", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["R", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]]}]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.8139859343181176`*^9},ExpressionUUID->"4c210506-7d26-40b9-96c0-\
daa1a8efb5b8"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.813985934320122*^9},ExpressionUUID->"9877bfe0-19db-456c-83ef-\
dffede12317e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "u", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}]}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.8139859343953104`*^9},ExpressionUUID->"c3de3782-ff0a-4f25-a3ac-\
484e5774492b"],

Cell[BoxData["\<\"Integration over \[Theta]\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.813985934397829*^9},ExpressionUUID->"59a835af-1349-4da1-bdd8-\
28a5dc05f840"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], " ", "u"}]], " ", "\[Pi]", " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}], " ", 
   RowBox[{"BesselI", "[", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", "u"}]}], "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.8139859373627596`*^9},ExpressionUUID->"2dd0b61e-3ac2-4f1d-b727-\
6e8a9de36c71"],

Cell[BoxData["\<\"Integration over \[Phi]\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.8139859373672757`*^9},ExpressionUUID->"7d85f94e-aa04-455d-8d87-\
0b4531d47a70"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], " ", "u"}]], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}], " ", 
   RowBox[{"BesselI", "[", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", "u"}]}], "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.8139859373712826`*^9},ExpressionUUID->"aef5c472-1c9c-4d74-85b7-\
71aaba6b5c53"],

Cell[BoxData["\<\"Integration over u\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.8139859373783016`*^9},ExpressionUUID->"5958c108-7e1e-43dd-b074-\
32fb26dfb3ac"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"2", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]\[Phi]", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "2"], ",", "1", ",", 
      FractionBox[
       SuperscriptBox["r", "4"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}]}], ")"}], "2"]]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Re", "[", "\[CapitalDelta]\[Phi]", "]"}], ">", "0"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.8139859422556515`*^9},ExpressionUUID->"6f9140f3-4b5a-42ed-8cfb-\
5a58d9465e33"],

Cell[BoxData["\<\"Insert value of Ad and \[CapitalDelta]\[Phi]\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.8139859422596607`*^9},ExpressionUUID->"4a88792c-412c-445e-8ea5-\
31f2c0da908b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"2", "-", 
     FractionBox["d", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["R", "2"]}]}], ")"}], 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}]}], ",", 
     FractionBox["d", "4"], ",", "1", ",", 
     FractionBox[
      SuperscriptBox["r", "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "2"]}]}], ")"}], "2"]]}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "2"}], "+", "d"}]]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.8139859423433833`*^9},ExpressionUUID->"c8609e75-ece5-49bf-b8fb-\
a61f217dc91c"],

Cell[BoxData["\<\"\[Epsilon]-expansion\"\>"], "Print",
 CellChangeTimes->{{3.813984675192444*^9, 3.8139847335827675`*^9}, {
   3.8139848269994264`*^9, 3.8139848422784104`*^9}, 3.8139849369058437`*^9, 
   3.813984993851182*^9, 3.813985099086632*^9, 3.813985336432119*^9, 
   3.813985543914879*^9, 
   3.8139859423468933`*^9},ExpressionUUID->"8fb616f2-141a-446c-a57b-\
eda1de8aef0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "R", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["R", "2"]}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EulerGamma", "+", 
       RowBox[{"Log", "[", "\[Pi]", "]"}], "+", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["R", "2"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{"2", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{"R", "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["R", "2"]}]]}], ")"}]}]}]], "]"}]}], ")"}], " ",
      "\[Epsilon]"}], 
    RowBox[{"8", " ", "R", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["R", "2"]}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 
   0, {(Rational[1, 4]/$CellContext`R) ($CellContext`r^2 + $CellContext`R^2)^
     Rational[-1, 2], ((
      Rational[1, 8]/$CellContext`R) ($CellContext`r^2 + $CellContext`R^2)^
      Rational[-1, 2]) (EulerGamma + Log[Pi] + 
     Log[(16 $CellContext`R^2) (($CellContext`r^2 + \
$CellContext`R^2)/($CellContext`r^2 + (
          2 $CellContext`R) ($CellContext`R + ($CellContext`r^2 + \
$CellContext`R^2)^Rational[1, 2])))])}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.813984696863245*^9, 3.813984733625382*^9}, {
   3.8139848270425854`*^9, 3.8139848422818623`*^9}, 3.813984936909354*^9, 
   3.8139849938942957`*^9, 3.813985099131753*^9, 3.813985338694129*^9, 
   3.813985543918414*^9, 
   3.8139859424276094`*^9},ExpressionUUID->"d9661ba7-faef-4e5b-b4a4-\
5501559323bb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["K integral", "Subsection",
 CellChangeTimes->{{3.8139187100576544`*^9, 3.8139187113774424`*^9}, {
   3.813985348880663*^9, 3.813985350704675*^9}, 3.8139939700520363`*^9, {
   3.8139950868913536`*^9, 3.8139951033902073`*^9}, {3.8145062907188377`*^9, 
   3.8145062909528384`*^9}},
 ExpressionUUID -> "42e58b66-b657-43e1-8ebb-b87d0bcf2d9e"],

Cell[CellGroupData[{

Cell["General", "Subsubsection",
 CellChangeTimes->{{3.8144265326165457`*^9, 
  3.8144265335041723`*^9}},ExpressionUUID->"f7f6f0b4-7beb-44a1-916a-\
e22962a57fe3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z1", "\[NotEqual]", "0"}], ",", 
      RowBox[{"z2", "\[NotEqual]", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{",", 
    RowBox[{"r", ">", "0"}], ",", 
    RowBox[{"R", ">", "0"}], ",", 
    RowBox[{"Element", "[", 
     RowBox[{"w", ",", "Reals"}], "]"}], ",", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Omega]", ",", "Reals"}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{
    "{", "\"\<C:\\\\Users\\\\aleso659\\\\AppData\\\\Roaming\\\\Mathematica\\\\\
Applications\>\"", "}"}], ",", "\"\<init.m\>\""}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"<<", "HypExp`"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Difference between two point (squared)\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "two", " ", "points"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{"r", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{"\[Omega]", " ", "R"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{"{", 
     RowBox[{"z1", ",", "z2", ",", "w"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "difference"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diff", "=", 
    RowBox[{"x", "-", "y"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Squared", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", ".", "diff"}], "//", "Expand"}], "//", 
    "FullSimplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int1", "=", 
   FractionBox[
    RowBox[{"A", "[", "d", "]"}], 
    SuperscriptBox["diff2", "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{
    RowBox[{"int1", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z1", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"z2", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["z1", "2"], "+", 
           SuperscriptBox["z2", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z1", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{"z2", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "]"}]}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over \[Theta]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int3", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over u\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int3", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Insert value of Ad and \[CapitalDelta]\[Phi]\>\"", "]"}],
   "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{
    "field", " ", "normalization", " ", "and", " ", "scaling", " ", 
     "dimension"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Pi]", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "d_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", "d", "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int5", "=", 
   RowBox[{
    RowBox[{"int4", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<\[Epsilon]-expansion\>\"", "]"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{"spacetime", " ", "dimension"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"4", "-", "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"int5", "/.", 
           RowBox[{
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
            "\[RuleDelayed]", 
            RowBox[{"HypExp", "[", 
             RowBox[{
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
              "\[Epsilon]", ",", "1"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], 
       "/.", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["z1", "2"], "+", 
                SuperscriptBox["z2", "2"]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                SuperscriptBox["z1", "2"], "+", 
                SuperscriptBox["z2", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"w", "-", 
                   RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
              "2"]]}]], ")"}], 
         RowBox[{"-", "1"}]], "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           SqrtBox[
            RowBox[{"Simplify", "[", 
             RowBox[{"Expand", "[", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
                "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"]}], ")"}]}]}], "]"}], "]"}]], 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z1", "2"], "+", 
            SuperscriptBox["z2", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], ")"}], 
         RowBox[{"-", "1"}]]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
                "2"]]}]]}], 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
                "2"]]}]]}]], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "+", 
           RowBox[{"Log", "[", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
                "2"]]}]], "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["z1", "2"], "+", 
                   SuperscriptBox["z2", "2"]}], ")"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z1", "2"], "+", 
                   SuperscriptBox["z2", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
                 "2"]]}]]}], "]"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["2", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["z1", "2"], "+", 
                  SuperscriptBox["z2", "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
                "2"]]}]]}]], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["z1", "2"], "+", 
                   SuperscriptBox["z2", "2"]}], ")"}]}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["z1", "2"], "+", 
                   SuperscriptBox["z2", "2"], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"w", "-", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
                 "2"]]}]]}], "]"}]}], ")"}]}]}], "}"}]}], "/.", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z1", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["z1", "2"], "+", 
            SuperscriptBox["z2", "2"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
          "2"]]}], "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"Simplify", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z1", "2"], "+", 
               SuperscriptBox["z2", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", 
                  RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
             "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["z1", "2"], "+", 
               SuperscriptBox["z2", "2"]}], ")"}]}]}], "]"}], "]"}], "]"}], 
        "-", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w", "-", 
             RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], "]"}]}], 
       ")"}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Expansion in of first coefficient in R\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int7", "=", 
   RowBox[{"int6", "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int7", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<In the case when z1 = z2 = 0\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"int8", "=", 
  RowBox[{"int7", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z1", "\[Rule]", "0"}], ",", 
     RowBox[{"z2", "\[Rule]", "0"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int8", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<In the case when z1 = z2 = w = 0\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"int9", "=", 
  RowBox[{
   RowBox[{"int7", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z1", "\[Rule]", "0"}], ",", 
      RowBox[{"z2", "\[Rule]", "0"}], ",", 
      RowBox[{"w", "\[Rule]", "0"}]}], "}"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"int9", ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.813991181508622*^9, 3.81399126473907*^9}, {
   3.8139913001591444`*^9, 3.8139913017400994`*^9}, {3.8139914950142374`*^9, 
   3.813991504494869*^9}, {3.8139917148478165`*^9, 3.8139917154180713`*^9}, {
   3.813992228358774*^9, 3.8139922676489763`*^9}, {3.8139926207802267`*^9, 
   3.8139927317418947`*^9}, {3.8139930489295845`*^9, 
   3.8139930547333307`*^9}, {3.8144253959359217`*^9, 3.8144254585773277`*^9}, 
   3.8144255666117716`*^9, {3.81444364830394*^9, 
   3.814443649532854*^9}},ExpressionUUID->"8cd08128-812e-43a1-b204-\
12885c5ad13a"],

Cell[CellGroupData[{

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9},ExpressionUUID->"8a4d16c8-cb76-4541-ab7a-\
a967be0e0e58"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.8144436501278477`*^9},ExpressionUUID->"5d538d7d-728e-45a1-9ee7-\
44a1c78f73bc"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443650569523*^9},ExpressionUUID->"026e85ae-cddd-4343-8cf3-\
1dfb891a38cd"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443650627678*^9},ExpressionUUID->"6067297b-820e-4be1-985f-\
b5e4c0ecf134"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443651647895*^9},ExpressionUUID->"fa4dc03a-946a-4241-b009-\
5b10f317ece3"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.8144436516910024`*^9},ExpressionUUID->"2eefb562-efe2-4ae6-8d47-\
09142e93350e"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.8144436516970186`*^9},ExpressionUUID->"eb94b9ce-7178-42b8-af82-\
a5ea819b60a4"],

Cell[BoxData["\<\"***********************************\\n***********  HypExp \
2.0  ************\\n***********************************\\nAuthors:\\n Tobias \
Huber:  RWTH Aachen,\\n\\nDaniel Maitre: SLAC, University of \
Zurich.\\n\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443651702034*^9},ExpressionUUID->"d17cf8ec-d9e8-4fff-9844-\
f83b70709999"],

Cell[BoxData["\<\"HypExp loaded! It allows the expansion of hypergeometric \
functions around their parameters. \\n The new provided commands are:\\n - \
HypExp\\n - HypExpInt\\n - HypExpU\\n - HypExpAddToLib\\n - \
HypExpIsKnownToOrder\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443652066504*^9},ExpressionUUID->"fdb516fc-ec9b-4063-8623-\
f3f5c0fe68c0"],

Cell[BoxData["\<\"More info in hep-ph/0507094 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HypExp/\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443652072516*^9},ExpressionUUID->"96cacd4c-2992-46b0-97bc-\
6614212bf195"],

Cell[BoxData["\<\"Difference between two point (squared)\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443652078032*^9},ExpressionUUID->"7f84ae91-02ce-44da-adf2-\
f865d1ded54d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["r", "2"], "+", 
  SuperscriptBox["z1", "2"], "+", 
  SuperscriptBox["z2", "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"w", "-", 
     RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
  RowBox[{"2", " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9},ExpressionUUID->"29910fb7-64ed-422b-ac85-\
a2da0f811037"],

Cell[BoxData["\<\"Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.8144436522184052`*^9},ExpressionUUID->"2b91592b-bb51-46c5-a363-\
9295cecb361f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "d", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["z1", "2"], "+", 
     SuperscriptBox["z2", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w", "-", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
     RowBox[{"2", " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]]}]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.8144436522254243`*^9},ExpressionUUID->"f0ea6dec-a724-4981-b755-\
710ec902fe53"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443652229435*^9},ExpressionUUID->"784079b1-de2d-47cf-8b83-\
09d16c14c8a5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w", "-", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
       RowBox[{"2", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z1", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}]}]], 
   " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652270543*^9},ExpressionUUID->"c2f5395e-45c3-474e-b90e-\
b92a335e2189"],

Cell[BoxData["\<\"Integration over \[Theta]\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.8144436522745533`*^9},ExpressionUUID->"f1cde604-dd2d-4d02-b510-\
2ddebbf7abc5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w", "-", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]], " ", 
   "\[Pi]", " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}], " ", 
   RowBox[{"Hypergeometric0F1Regularized", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["u", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z1", "2"], "+", 
        SuperscriptBox["z2", "2"]}], ")"}]}]}], "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.8144436731594486`*^9},ExpressionUUID->"41250456-59a0-4845-a114-\
a813bc7fc44c"],

Cell[BoxData["\<\"Integration over u\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.81444367316346*^9},ExpressionUUID->"9a3feaf2-bb52-4ea8-a660-\
bc4c85934623"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"w", "-", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]\[Phi]", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "2"], ",", "1", ",", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"w", "-", 
             RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], "2"]]}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z1", "2"], "+", 
        SuperscriptBox["z2", "2"]}], ")"}]}], "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "\[CapitalDelta]\[Phi]", "]"}], ">", "0"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443746567828*^9},ExpressionUUID->"7a5e277f-d927-478a-88a6-\
f88694ad35cc"],

Cell[BoxData["\<\"Insert value of Ad and \[CapitalDelta]\[Phi]\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443746571839*^9},ExpressionUUID->"0e78a0c1-2f1f-4bdc-afb8-\
4dbeea72d278"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["z1", "2"], "+", 
      SuperscriptBox["z2", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"w", "-", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}]}], ",", 
     FractionBox["d", "4"], ",", "1", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], "2"]]}], 
    "]"}]}], 
  RowBox[{
   RowBox[{"-", "2"}], "+", "d"}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443746621973*^9},ExpressionUUID->"1e675638-b87c-46fe-884a-\
5a67a81c7939"],

Cell[BoxData["\<\"\[Epsilon]-expansion\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443746626483*^9},ExpressionUUID->"72aec211-5f20-484b-9d16-\
24b38f4cfadc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "-", 
          SuperscriptBox["z1", "2"], "-", 
          SuperscriptBox["z2", "2"], "-", 
          RowBox[{"2", " ", "R", " ", "w", " ", "\[Omega]"}], "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"], "-", 
          RowBox[{"2", " ", "R", " ", "w", " ", "\[Omega]"}], "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EulerGamma", "+", 
       RowBox[{"Log", "[", "2", "]"}], "+", 
       RowBox[{"Log", "[", "\[Pi]", "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "-", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z1", "2"], "+", 
             SuperscriptBox["z2", "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["z1", "2"], "+", 
             SuperscriptBox["z2", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"w", "-", 
                RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
           "2"]]}], "]"}], "-", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["z1", "2"], "+", 
               SuperscriptBox["z2", "2"]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               SuperscriptBox["z1", "2"], "+", 
               SuperscriptBox["z2", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", 
                  RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
             "2"]]}]]}], "]"}]}], ")"}], " ", "\[Epsilon]"}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "-", 
          SuperscriptBox["z1", "2"], "-", 
          SuperscriptBox["z2", "2"], "-", 
          RowBox[{"2", " ", "R", " ", "w", " ", "\[Omega]"}], "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"], "-", 
          RowBox[{"2", " ", "R", " ", "w", " ", "\[Omega]"}], "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 2] 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 ($CellContext`w^2 - $CellContext`z1^2 - \
$CellContext`z2^2 - 
        2 $CellContext`R $CellContext`w $CellContext`\[Omega] + \
$CellContext`R^2 $CellContext`\[Omega]^2) + ($CellContext`w^2 + \
$CellContext`z1^2 + $CellContext`z2^2 - 
        2 $CellContext`R $CellContext`w $CellContext`\[Omega] + \
$CellContext`R^2 $CellContext`\[Omega]^2)^2)^Rational[-1, 2], Rational[1, 4] 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 ($CellContext`w^2 - $CellContext`z1^2 - \
$CellContext`z2^2 - 
        2 $CellContext`R $CellContext`w $CellContext`\[Omega] + \
$CellContext`R^2 $CellContext`\[Omega]^2) + ($CellContext`w^2 + \
$CellContext`z1^2 + $CellContext`z2^2 - 
        2 $CellContext`R $CellContext`w $CellContext`\[Omega] + \
$CellContext`R^2 $CellContext`\[Omega]^2)^2)^Rational[-1, 2] (EulerGamma + 
     Log[2] + Log[Pi] + 
     Log[$CellContext`r^2 + $CellContext`z1^2 + $CellContext`z2^2 + \
($CellContext`w - $CellContext`R $CellContext`\[Omega])^2] + 
     Log[1 - 4 $CellContext`r^2 ($CellContext`z1^2 + $CellContext`z2^2) \
($CellContext`r^2 + $CellContext`z1^2 + $CellContext`z2^2 + ($CellContext`w - \
$CellContext`R $CellContext`\[Omega])^2)^(-2)] - Log[
     1 + (1 - 4 $CellContext`r^2 ($CellContext`z1^2 + $CellContext`z2^2) \
($CellContext`r^2 + $CellContext`z1^2 + $CellContext`z2^2 + ($CellContext`w - \
$CellContext`R $CellContext`\[Omega])^2)^(-2))^Rational[1, 2]])}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.8144437482518053`*^9},ExpressionUUID->"e5ab5446-2add-4162-8fe8-\
88afa84198d3"],

Cell[BoxData["\<\"Expansion in of first coefficient in R\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443748256821*^9},ExpressionUUID->"01cd1380-da38-4417-b76b-\
4c3ff6bb1446"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       SuperscriptBox["w", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "4"]}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "2"], " ", "w", " ", "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["w", "3"], " ", "\[Omega]"}], "+", 
       RowBox[{"w", " ", 
        SuperscriptBox["z1", "2"], " ", "\[Omega]"}], "+", 
       RowBox[{"w", " ", 
        SuperscriptBox["z2", "2"], " ", "\[Omega]"}]}], ")"}], " ", "R"}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        SuperscriptBox["w", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
        SuperscriptBox["z1", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        SuperscriptBox["z2", "4"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], " ", "w", " ", "\[Omega]"}], "+", 
            RowBox[{
             SuperscriptBox["w", "3"], " ", "\[Omega]"}], "+", 
            RowBox[{"w", " ", 
             SuperscriptBox["z1", "2"], " ", "\[Omega]"}], "+", 
            RowBox[{"w", " ", 
             SuperscriptBox["z2", "2"], " ", "\[Omega]"}]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           SuperscriptBox["w", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "2"], " ", 
            SuperscriptBox["z1", "2"]}], "+", 
           SuperscriptBox["z1", "4"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "2"], " ", 
            SuperscriptBox["z2", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z1", "2"], " ", 
            SuperscriptBox["z2", "2"]}], "+", 
           SuperscriptBox["z2", "4"]}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["w", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["z1", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["z2", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         SuperscriptBox["w", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         SuperscriptBox["z2", "4"]}]]}], ")"}], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       SuperscriptBox["w", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "4"]}]]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "8"], " ", "w", " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "7"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{
         SuperscriptBox["w", "9"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", "w", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "5"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "7"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"], " ", "w", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", "w", " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"w", " ", 
         SuperscriptBox["z1", "8"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "6"], " ", "w", " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "5"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "7"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"], " ", "w", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", "w", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"4", " ", "w", " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"], " ", "w", " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", "w", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", "w", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", "w", " ", 
         SuperscriptBox["z2", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "3"], " ", 
         SuperscriptBox["z2", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"4", " ", "w", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"w", " ", 
         SuperscriptBox["z2", "8"], " ", 
         SuperscriptBox["\[Omega]", "3"]}]}], ")"}], " ", 
      SuperscriptBox["R", "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         SuperscriptBox["w", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         SuperscriptBox["z2", "4"]}], ")"}], 
       RowBox[{"7", "/", "2"}]]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "4"],
    SeriesData[$CellContext`R, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-1, 2], 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-3, 
       2] ($CellContext`r^2 $CellContext`w $CellContext`\[Omega] + \
$CellContext`w^3 $CellContext`\[Omega] + $CellContext`w $CellContext`z1^2 \
$CellContext`\[Omega] + $CellContext`w $CellContext`z2^2 \
$CellContext`\[Omega]), Rational[1, 4] 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-1, 2] (
     12 ($CellContext`r^4 + 
        2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
        2 $CellContext`r^2 $CellContext`z1^2 + 
        2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
        2 $CellContext`r^2 $CellContext`z2^2 + 
        2 $CellContext`w^2 $CellContext`z2^2 + 
        2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^(-2) \
($CellContext`r^2 $CellContext`w $CellContext`\[Omega] + $CellContext`w^3 \
$CellContext`\[Omega] + $CellContext`w $CellContext`z1^2 \
$CellContext`\[Omega] + $CellContext`w $CellContext`z2^2 \
$CellContext`\[Omega])^2 - 
     2 ($CellContext`r^4 + 
       2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
       2 $CellContext`r^2 $CellContext`z1^2 + 
       2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
       2 $CellContext`r^2 $CellContext`z2^2 + 
       2 $CellContext`w^2 $CellContext`z2^2 + 
       2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^(-1) \
($CellContext`r^2 $CellContext`\[Omega]^2 + 
      3 $CellContext`w^2 $CellContext`\[Omega]^2 + $CellContext`z1^2 \
$CellContext`\[Omega]^2 + $CellContext`z2^2 $CellContext`\[Omega]^2)), (-2) 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-7, 2] ($CellContext`r^8 $CellContext`w $CellContext`\[Omega]^3 + 
     2 $CellContext`r^6 $CellContext`w^3 $CellContext`\[Omega]^3 - 
     2 $CellContext`r^2 $CellContext`w^7 $CellContext`\[Omega]^3 - \
$CellContext`w^9 $CellContext`\[Omega]^3 + 
     2 $CellContext`r^6 $CellContext`w $CellContext`z1^2 \
$CellContext`\[Omega]^3 - 
     10 $CellContext`r^4 $CellContext`w^3 $CellContext`z1^2 $CellContext`\
\[Omega]^3 - 
     14 $CellContext`r^2 $CellContext`w^5 $CellContext`z1^2 $CellContext`\
\[Omega]^3 - 2 $CellContext`w^7 $CellContext`z1^2 $CellContext`\[Omega]^3 - 
     6 $CellContext`r^4 $CellContext`w $CellContext`z1^4 \
$CellContext`\[Omega]^3 - 
     10 $CellContext`r^2 $CellContext`w^3 $CellContext`z1^4 $CellContext`\
\[Omega]^3 + 
     2 $CellContext`r^2 $CellContext`w $CellContext`z1^6 \
$CellContext`\[Omega]^3 + 
     2 $CellContext`w^3 $CellContext`z1^6 $CellContext`\[Omega]^3 + \
$CellContext`w $CellContext`z1^8 $CellContext`\[Omega]^3 + 
     2 $CellContext`r^6 $CellContext`w $CellContext`z2^2 \
$CellContext`\[Omega]^3 - 
     10 $CellContext`r^4 $CellContext`w^3 $CellContext`z2^2 $CellContext`\
\[Omega]^3 - 
     14 $CellContext`r^2 $CellContext`w^5 $CellContext`z2^2 $CellContext`\
\[Omega]^3 - 2 $CellContext`w^7 $CellContext`z2^2 $CellContext`\[Omega]^3 - 
     12 $CellContext`r^4 $CellContext`w $CellContext`z1^2 $CellContext`z2^2 \
$CellContext`\[Omega]^3 - 
     20 $CellContext`r^2 $CellContext`w^3 $CellContext`z1^2 $CellContext`z2^2 \
$CellContext`\[Omega]^3 + 
     6 $CellContext`r^2 $CellContext`w $CellContext`z1^4 $CellContext`z2^2 \
$CellContext`\[Omega]^3 + 
     6 $CellContext`w^3 $CellContext`z1^4 $CellContext`z2^2 $CellContext`\
\[Omega]^3 + 
     4 $CellContext`w $CellContext`z1^6 $CellContext`z2^2 $CellContext`\
\[Omega]^3 - 
     6 $CellContext`r^4 $CellContext`w $CellContext`z2^4 \
$CellContext`\[Omega]^3 - 
     10 $CellContext`r^2 $CellContext`w^3 $CellContext`z2^4 $CellContext`\
\[Omega]^3 + 
     6 $CellContext`r^2 $CellContext`w $CellContext`z1^2 $CellContext`z2^4 \
$CellContext`\[Omega]^3 + 
     6 $CellContext`w^3 $CellContext`z1^2 $CellContext`z2^4 $CellContext`\
\[Omega]^3 + 
     6 $CellContext`w $CellContext`z1^4 $CellContext`z2^4 $CellContext`\
\[Omega]^3 + 
     2 $CellContext`r^2 $CellContext`w $CellContext`z2^6 \
$CellContext`\[Omega]^3 + 
     2 $CellContext`w^3 $CellContext`z2^6 $CellContext`\[Omega]^3 + 
     4 $CellContext`w $CellContext`z1^2 $CellContext`z2^6 $CellContext`\
\[Omega]^3 + $CellContext`w $CellContext`z2^8 $CellContext`\[Omega]^3)}, 0, 4,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443748345053*^9},ExpressionUUID->"27d22d00-1988-432a-bb56-\
29b288532c9a"],

Cell[BoxData["\<\"In the case when z1 = z2 = 0\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443748348061*^9},ExpressionUUID->"877cda73-1381-4607-a00c-\
39fef2bcd881"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["r", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["w", "2"], "-", 
        RowBox[{"2", " ", "R", " ", "w", " ", "\[Omega]"}], "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["w", "2"], "-", 
        RowBox[{"2", " ", "R", " ", "w", " ", "\[Omega]"}], "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]}]]}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.8144437483535767`*^9},ExpressionUUID->"cc4d9afb-daef-46de-9aab-\
b38a56776567"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"]]}]], "+", 
   FractionBox[
    RowBox[{"w", " ", "\[Omega]", " ", "R"}], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["w", "2"]}], ")"}], " ", 
     SqrtBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "2"], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["\[Omega]", "3"]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["R", "3"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["w", "2"]}], ")"}], "3"], " ", 
     SqrtBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "4"],
    SeriesData[$CellContext`R, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] 
    Pi^(-1) (($CellContext`r^2 + $CellContext`w^2)^2)^Rational[-1, 2], 
    Pi^(-1) $CellContext`w ($CellContext`r^2 + $CellContext`w^2)^(-1) \
(($CellContext`r^2 + $CellContext`w^2)^2)^
     Rational[-1, 2] $CellContext`\[Omega], Rational[1, 2] 
    Pi^(-1) (($CellContext`r^2 + $CellContext`w^2)^2)^
     Rational[-3, 2] (-$CellContext`r^2 $CellContext`\[Omega]^2 + 
     3 $CellContext`w^2 $CellContext`\[Omega]^2), (-2) 
    Pi^(-1) $CellContext`w ($CellContext`r^2 + $CellContext`w^2)^(-3) \
(($CellContext`r^2 + $CellContext`w^2)^2)^
     Rational[-1, 
       2] ($CellContext`r^2 $CellContext`\[Omega]^3 - $CellContext`w^2 \
$CellContext`\[Omega]^3)}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.8144437483656073`*^9},ExpressionUUID->"cf3b34bc-fa9f-44d1-aea3-\
6450c44730b5"],

Cell[BoxData["\<\"In the case when z1 = z2 = w = 0\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.8144437483691177`*^9},ExpressionUUID->"651a6ff1-766a-4e8d-a381-\
cba72c780abe"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SqrtBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]]}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443748383154*^9},ExpressionUUID->"13e45828-e16c-434f-82ce-\
c9bdf9375afc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      SuperscriptBox["r", "4"]]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["r", "4"]], " ", 
       SuperscriptBox["\[Omega]", "2"]}], ")"}], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", "6"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      SuperscriptBox["r", "4"]], " ", 
     SuperscriptBox["\[Omega]", "4"], " ", 
     SuperscriptBox["R", "4"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "8"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["r", "4"]], " ", 
       SuperscriptBox["\[Omega]", "6"]}], ")"}], " ", 
     SuperscriptBox["R", "6"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", "10"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      SuperscriptBox["r", "4"]], " ", 
     SuperscriptBox["\[Omega]", "8"], " ", 
     SuperscriptBox["R", "8"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "12"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        SuperscriptBox["r", "4"]], " ", 
       SuperscriptBox["\[Omega]", "10"]}], ")"}], " ", 
     SuperscriptBox["R", "10"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", "14"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "11"],
    SeriesData[$CellContext`R, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] Pi^(-1) ($CellContext`r^4)^Rational[-1, 2], 0, 
    Rational[-1, 2] 
    Pi^(-1) $CellContext`r^(-6) ($CellContext`r^4)^
     Rational[1, 2] $CellContext`\[Omega]^2, 0, Rational[1, 2] 
    Pi^(-1) $CellContext`r^(-8) ($CellContext`r^4)^
     Rational[1, 2] $CellContext`\[Omega]^4, 0, Rational[-1, 2] 
    Pi^(-1) $CellContext`r^(-10) ($CellContext`r^4)^
     Rational[1, 2] $CellContext`\[Omega]^6, 0, Rational[1, 2] 
    Pi^(-1) $CellContext`r^(-12) ($CellContext`r^4)^
     Rational[1, 2] $CellContext`\[Omega]^8, 0, Rational[-1, 2] 
    Pi^(-1) $CellContext`r^(-14) ($CellContext`r^4)^
     Rational[1, 2] $CellContext`\[Omega]^10}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.8144437484433146`*^9},ExpressionUUID->"a6f18aef-98a9-4a56-a940-\
95027c18f61b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integral when z1 = z2 = w = 0", "Subsubsection",
 CellChangeTimes->{{3.814426161644375*^9, 
  3.814426169327327*^9}},ExpressionUUID->"1fcd6781-a425-4676-bcbc-\
60278f28f4e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z1", "\[NotEqual]", "0"}], ",", 
      RowBox[{"z2", "\[NotEqual]", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{",", 
    RowBox[{"r", ">", "0"}], ",", 
    RowBox[{"R", ">", "0"}], ",", 
    RowBox[{"Element", "[", 
     RowBox[{"w", ",", "Reals"}], "]"}], ",", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Omega]", ",", "Reals"}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{
    "{", "\"\<C:\\\\Users\\\\aleso659\\\\AppData\\\\Roaming\\\\Mathematica\\\\\
Applications\>\"", "}"}], ",", "\"\<init.m\>\""}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"<<", "HypExp`"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Difference between two point (squared)\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "two", " ", "points"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{"r", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{"\[Omega]", " ", "R"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "difference"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diff", "=", 
    RowBox[{"x", "-", "y"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Squared", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", ".", "diff"}], "//", "Expand"}], "//", 
    "FullSimplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int1", "=", 
   FractionBox[
    RowBox[{"A", "[", "d", "]"}], 
    SuperscriptBox["diff2", "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{
    RowBox[{"int1", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "]"}]}]}]}], "//", 
    "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over \[Theta]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int3", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over u\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int3", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Expansion in R\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"int7", "=", 
  RowBox[{"int4", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int7", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "10"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Insert value of Ad and \[CapitalDelta]\[Phi]\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{
    "field", " ", "normalization", " ", "and", " ", "scaling", " ", 
     "dimension"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Pi]", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "d_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", "d", "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"int5", "=", 
  RowBox[{
   RowBox[{"int4", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int5", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "10"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<In four dimensions\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Spacetime", " ", "dimension"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "4"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"int6", "=", 
  RowBox[{
   RowBox[{"int4", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"int6", ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8144261858768353`*^9, 3.8144262333808775`*^9}, {
  3.8144263925456085`*^9, 3.8144263931890655`*^9}, {3.814426558423876*^9, 
  3.8144265927107887`*^9}, {3.814426708202114*^9, 
  3.814426749620246*^9}},ExpressionUUID->"7d391725-a02e-4772-8ee7-\
54e1177b2c78"],

Cell[BoxData["\<\"The package HypExp is already loaded...\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.814426750997187*^9},ExpressionUUID->"ba8ac22e-d227-4902-a04c-\
26f63afcfcaa"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.814426751001195*^9},ExpressionUUID->"d54e96e4-551d-4dfd-b969-\
b838a3191073"],

Cell[BoxData["\<\"Difference between two point (squared)\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.8144267510047235`*^9},ExpressionUUID->"80ac8337-fb16-46aa-9d5e-\
225001ff8e51"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["r", "2"], "+", 
  RowBox[{
   SuperscriptBox["R", "2"], " ", 
   SuperscriptBox["\[Omega]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.8144267510072117`*^9},ExpressionUUID->"90df3a7b-70ea-40b0-8463-\
91ef3514c726"],

Cell[BoxData["\<\"Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.8144267510112205`*^9},ExpressionUUID->"aa19cc63-905c-48f6-a0bb-\
27376f56aeb5"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
  RowBox[{"A", "[", "d", "]"}]}]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.8144267510142307`*^9},ExpressionUUID->"b45de453-6cf7-4d24-aef9-\
faa5cd5fc546"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.814426751016737*^9},ExpressionUUID->"e870cc71-71ee-490b-be54-\
2c9110515c76"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.8144267510207453`*^9},ExpressionUUID->"ea795975-56ab-48e7-87ec-\
f806fc0c3c2e"],

Cell[BoxData["\<\"Integration over \[Theta]\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.8144267510237694`*^9},ExpressionUUID->"93f471e5-5969-4d79-b428-\
13c869fa54ae"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]], " ", "\[Pi]", " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.814426751026775*^9},ExpressionUUID->"87defd38-075f-4e4e-a5a8-\
012c3a327b01"],

Cell[BoxData["\<\"Integration over u\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.814426751029772*^9},ExpressionUUID->"fbb865af-2270-4ffd-b821-\
33be3ebf5be0"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "\[CapitalDelta]\[Phi]", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], "]"}], ">", "0"}]}]}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.814426756360402*^9},ExpressionUUID->"e5133a22-2bf3-47e1-b966-\
da92df862df9"],

Cell[BoxData["\<\"Expansion in R\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.8144267563634114`*^9},ExpressionUUID->"dba87702-aab5-45f6-b469-\
623c0d274b7a"],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
  RowBox[{"A", "[", "d", "]"}]}]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.81442675636692*^9},ExpressionUUID->"6897ccda-276a-402e-9b47-\
c35f1cbd03d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["r", "2"], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["r", "2"], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
      "\[CapitalDelta]\[Phi]", " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      RowBox[{"A", "[", "d", "]"}]}], ")"}], " ", 
    SuperscriptBox["R", "2"]}], "-", 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["r", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
    "\[CapitalDelta]\[Phi]", " ", 
    SuperscriptBox["\[Omega]", "4"], " ", 
    RowBox[{"A", "[", "d", "]"}], " ", 
    SuperscriptBox["R", "4"]}], "-", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["r", "2"], ")"}], 
       RowBox[{
        RowBox[{"-", "3"}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      "\[CapitalDelta]\[Phi]", " ", 
      SuperscriptBox["\[Omega]", "6"], " ", 
      RowBox[{"A", "[", "d", "]"}]}], ")"}], " ", 
    SuperscriptBox["R", "6"]}], "-", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["r", "2"], ")"}], 
       RowBox[{
        RowBox[{"-", "4"}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      "\[CapitalDelta]\[Phi]", " ", 
      SuperscriptBox["\[Omega]", "8"], " ", 
      RowBox[{"A", "[", "d", "]"}]}], ")"}], " ", 
    SuperscriptBox["R", "8"]}], "-", 
   RowBox[{
    FractionBox["1", "60"], " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["r", "2"], ")"}], 
       RowBox[{
        RowBox[{"-", "5"}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
      "\[CapitalDelta]\[Phi]", " ", 
      SuperscriptBox["\[Omega]", "10"], " ", 
      RowBox[{"A", "[", "d", "]"}]}], ")"}], " ", 
    SuperscriptBox["R", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "11"],
    SeriesData[$CellContext`R, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   2 Pi ($CellContext`r^2)^(-$CellContext`\[CapitalDelta]\[Phi]) \
$CellContext`A[$CellContext`d], 0, (-2) 
    Pi ($CellContext`r^2)^(-1 - $CellContext`\[CapitalDelta]\[Phi]) \
$CellContext`\[CapitalDelta]\[Phi] $CellContext`\[Omega]^2 \
$CellContext`A[$CellContext`d], 0, -
    Pi ($CellContext`r^2)^(-2 - $CellContext`\[CapitalDelta]\[Phi]) (-1 - \
$CellContext`\[CapitalDelta]\[Phi]) $CellContext`\[CapitalDelta]\[Phi] \
$CellContext`\[Omega]^4 $CellContext`A[$CellContext`d], 0, Rational[-1, 3] 
    Pi ($CellContext`r^2)^(-3 - $CellContext`\[CapitalDelta]\[Phi]) (-2 - \
$CellContext`\[CapitalDelta]\[Phi]) (-1 - $CellContext`\[CapitalDelta]\[Phi]) \
$CellContext`\[CapitalDelta]\[Phi] $CellContext`\[Omega]^6 \
$CellContext`A[$CellContext`d], 0, Rational[-1, 12] 
    Pi ($CellContext`r^2)^(-4 - $CellContext`\[CapitalDelta]\[Phi]) (-3 - \
$CellContext`\[CapitalDelta]\[Phi]) (-2 - $CellContext`\[CapitalDelta]\[Phi]) \
(-1 - $CellContext`\[CapitalDelta]\[Phi]) $CellContext`\[CapitalDelta]\[Phi] \
$CellContext`\[Omega]^8 $CellContext`A[$CellContext`d], 0, Rational[-1, 60] 
    Pi ($CellContext`r^2)^(-5 - $CellContext`\[CapitalDelta]\[Phi]) (-4 - \
$CellContext`\[CapitalDelta]\[Phi]) (-3 - $CellContext`\[CapitalDelta]\[Phi]) \
(-2 - $CellContext`\[CapitalDelta]\[Phi]) (-1 - $CellContext`\[CapitalDelta]\
\[Phi]) $CellContext`\[CapitalDelta]\[Phi] $CellContext`\[Omega]^10 \
$CellContext`A[$CellContext`d]}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.8144267563854704`*^9},ExpressionUUID->"7a7fcf05-cc3c-4066-8e31-\
29010468aa4b"],

Cell[BoxData["\<\"Insert value of Ad and \[CapitalDelta]\[Phi]\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.814426756388979*^9},ExpressionUUID->"ff41e8b0-ee9f-42b8-85e9-\
8f6c7cdc7cc5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}], 
  RowBox[{
   RowBox[{"-", "2"}], "+", "d"}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.814426756394025*^9},ExpressionUUID->"9f3c37b4-daeb-423d-88b9-\
c9bf553fc5dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{"1", "-", 
       FractionBox["d", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["r", "2"], ")"}], 
      RowBox[{"1", "-", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d"}]], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", 
       RowBox[{"1", "-", 
        FractionBox["d", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["r", "2"], ")"}], 
       RowBox[{
        RowBox[{"-", "d"}], "/", "2"}]], " ", 
      SuperscriptBox["\[Omega]", "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["d", "2"], "]"}]}], ")"}], " ", 
    SuperscriptBox["R", "2"]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["r", "2"], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox["\[Omega]", "4"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}], ")"}], " ", 
     SuperscriptBox["R", "4"]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["r", "2"], ")"}], 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox["\[Omega]", "6"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}], ")"}], " ", 
     SuperscriptBox["R", "6"]}], 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         FractionBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["r", "2"], ")"}], 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox["\[Omega]", "8"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}], ")"}], " ", 
     SuperscriptBox["R", "8"]}], 
    RowBox[{"48", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         FractionBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         FractionBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["d", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}], ")"}], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["r", "2"], ")"}], 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox["\[Omega]", "10"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}], ")"}], " ", 
     SuperscriptBox["R", "10"]}], 
    RowBox[{"240", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "d"}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "11"],
    SeriesData[$CellContext`R, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 
   0, {(-2 + $CellContext`d)^(-1) 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(1 + 
      Rational[-1, 2] $CellContext`d) Gamma[Rational[1, 2] $CellContext`d], 0,
     Rational[-1, 2] 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega]^2 
    Gamma[Rational[1, 2] $CellContext`d], 0, 
    Rational[-1, 4] (1 + 
     Rational[-1, 
        2] $CellContext`d) (-2 + $CellContext`d)^(-1) $CellContext`d 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(-1 + 
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega]^4 
    Gamma[Rational[1, 2] $CellContext`d], 0, 
    Rational[-1, 12] (-1 + Rational[-1, 2] $CellContext`d) (1 + 
     Rational[-1, 
        2] $CellContext`d) (-2 + $CellContext`d)^(-1) $CellContext`d 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(-2 + 
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega]^6 
    Gamma[Rational[1, 2] $CellContext`d], 0, 
    Rational[-1, 48] (-2 + Rational[-1, 2] $CellContext`d) (-1 + 
     Rational[-1, 2] $CellContext`d) (1 + 
     Rational[-1, 
        2] $CellContext`d) (-2 + $CellContext`d)^(-1) $CellContext`d 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(-3 + 
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega]^8 
    Gamma[Rational[1, 2] $CellContext`d], 0, 
    Rational[-1, 240] (-3 + Rational[-1, 2] $CellContext`d) (-2 + 
     Rational[-1, 2] $CellContext`d) (-1 + Rational[-1, 2] $CellContext`d) (1 + 
     Rational[-1, 
        2] $CellContext`d) (-2 + $CellContext`d)^(-1) $CellContext`d 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(-4 + 
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega]^10 
    Gamma[Rational[1, 2] $CellContext`d]}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.8144267564150476`*^9},ExpressionUUID->"c7bb8b20-2264-4165-b1f2-\
cb37853970d1"],

Cell[BoxData["\<\"In four dimensions\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 
   3.8144267564175544`*^9},ExpressionUUID->"dbce7a64-20d1-40a6-a849-\
307344a8ef19"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Omega]", "2"]}]}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.814426756420079*^9},ExpressionUUID->"686d1ed5-8ebf-4913-8c4c-\
10a0cb29efbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Omega]", "2"], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", "4"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Omega]", "4"], " ", 
     SuperscriptBox["R", "4"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "6"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Omega]", "6"], " ", 
     SuperscriptBox["R", "6"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", "8"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Omega]", "8"], " ", 
     SuperscriptBox["R", "8"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "10"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Omega]", "10"], " ", 
     SuperscriptBox["R", "10"]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", "12"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "11"],
    SeriesData[$CellContext`R, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] Pi^(-1) $CellContext`r^(-2), 0, Rational[-1, 2] 
    Pi^(-1) $CellContext`r^(-4) $CellContext`\[Omega]^2, 0, Rational[1, 2] 
    Pi^(-1) $CellContext`r^(-6) $CellContext`\[Omega]^4, 0, Rational[-1, 2] 
    Pi^(-1) $CellContext`r^(-8) $CellContext`\[Omega]^6, 0, Rational[1, 2] 
    Pi^(-1) $CellContext`r^(-10) $CellContext`\[Omega]^8, 0, Rational[-1, 2] 
    Pi^(-1) $CellContext`r^(-12) $CellContext`\[Omega]^10}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 
   3.8144267564245977`*^9},ExpressionUUID->"5d417620-ddb4-4424-b455-\
a58912c0d829"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "< ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "n"], TraditionalForm]],ExpressionUUID->
  "4ecd0020-f78e-432d-8c61-c9e1fa7523fd"],
 " \[Phi] >"
}], "Subsection",
 CellChangeTimes->{{3.8139305900392632`*^9, 
  3.8139306008416076`*^9}},ExpressionUUID->"565db866-0c96-432f-b50f-\
e21e0fefedb9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"R1", ">", "0"}], ",", 
      RowBox[{"R2", ">", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Check\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "K"}], "-", "integral"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"intK", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SqrtBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             RowBox[{
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "2"]]}]], "/.", 
       RowBox[{"\[Omega]", "\[Rule]", "1"}]}], "//", "Simplify"}], "//", 
     "Factor"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", 
    SuperscriptBox["n", "th"], " ", "directional", " ", "derivative", " ", 
    "of", " ", "K"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DK", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"intK", "/.", 
     RowBox[{
      SuperscriptBox["R", "2"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R1", "2"], "+", 
        SuperscriptBox["R2", "2"]}], ")"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DK", "[", "n_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"R1", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"DK", "[", 
           RowBox[{"n", "-", "1"}], "]"}], ",", "R1"}], "]"}]}], "+", 
       RowBox[{"R2", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"DK", "[", 
           RowBox[{"n", "-", "1"}], "]"}], ",", "R2"}], "]"}]}]}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["R1", "2"], "+", 
        SuperscriptBox["R2", "2"]}]]], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "of", " ", "directional", " ", "derivatives"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"list", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DK", "[", "n", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
      RowBox[{
       SuperscriptBox["R1", "2"], "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "2"], "-", 
         SuperscriptBox["R2", "2"]}], ")"}]}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Compare", " ", "with", " ", "the", " ", "case", " ", "when", " ", "R", 
    " ", "is", " ", "only", " ", "in", " ", "one", " ", "direction"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"der", "[", "n_", "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{"intK", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "n"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"list2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"der", "[", "n", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Compare", " ", "if", " ", "they", " ", "are", " ", "the", " ", "same", 
    " ", 
    RowBox[{"(", 
     RowBox[{"up", " ", "to", " ", "order", " ", 
      SuperscriptBox["10", "th"], " ", "derivative"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"list", "\[Equal]", 
    RowBox[{"list2", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "11"}], "]"}], "]"}]}], "//", "Simplify"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "true", " ", "so", " ", "we", " ", "can", " ", 
    "use", " ", "this", " ", "instead"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Directional derivatives on K in the limit R \[Rule] 0\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"R", " ", "\[Rule]", " ", 
    RowBox[{"0", " ", "limit"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lim", "=", 
   RowBox[{
    RowBox[{"list2", "/.", 
     RowBox[{"R", "\[Rule]", "0"}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Find sequence function on even terms\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Remove", " ", "zeroes"}], ",", " ", 
    RowBox[{"and", " ", "\[Pi]"}], ",", " ", "\[Omega]", ",", " ", 
    RowBox[{"r", " ", "terms", " ", "in", " ", "lim"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lim2", "=", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"lim", "*", "\[Pi]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"r", "\[Rule]", "1"}], ",", 
         RowBox[{"\[Omega]", "\[Rule]", "1"}]}], "}"}]}], ",", "0", ",", 
      "\[Infinity]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "sequence", " ", "function", " ", "for", " ", "the", " ", 
    "first", " ", "ten"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gen", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", 
       RowBox[{"2", "n"}]], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]]}]], 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"FindSequenceFunction", "[", 
        RowBox[{
         RowBox[{"lim2", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "10"}], "]"}], "]"}], ",", "n"}], "]"}], "/.", 
       RowBox[{"n", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{"1", ",", "n"}], "]"}], "\[Rule]", 
     RowBox[{"n", "!"}]}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Check\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{"gen", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{
       RowBox[{"Length", "[", "lim2", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
  "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", 
       RowBox[{"2", "n"}]], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}]}]]}]], 
     RowBox[{"lim2", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{
       RowBox[{"Length", "[", "lim2", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pochhammer", "[", 
    RowBox[{"1", ",", "n"}], "]"}], "\[Equal]", 
   RowBox[{"n", "!"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.814444830737564*^9, 3.8144450478502736`*^9}, {
   3.814445081395831*^9, 3.8144450886397343`*^9}, 3.814445150328679*^9, {
   3.8144453944964523`*^9, 3.8144454069436827`*^9}, {3.814445440655589*^9, 
   3.8144454410205107`*^9}, {3.814445560598448*^9, 3.8144457059122925`*^9}, {
   3.8144457488745584`*^9, 
   3.8144460260211396`*^9}},ExpressionUUID->"b6acb08a-816a-48f4-93df-\
e891bfc4e863"],

Cell[BoxData["\<\"Check\"\>"], "Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, 
   3.814619142346061*^9},ExpressionUUID->"25fda4ff-59c4-4ad7-89a3-\
18893285aa4a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, 
   3.81461914264937*^9},ExpressionUUID->"665778c1-b375-4e85-88b2-\
de1997b84604"],

Cell[BoxData["\<\"Directional derivatives on K in the limit R \[Rule] \
0\"\>"], "Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, 
   3.8146191426518707`*^9},ExpressionUUID->"7174d8fd-5a7d-4749-aa48-\
68f40810c727"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "2"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "4"]}]]}], ",", "0", ",", 
   FractionBox["12", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "6"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["360", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "8"]}]]}], ",", "0", ",", 
   FractionBox["20160", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "10"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1814400", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "12"]}]]}], ",", "0", ",", 
   FractionBox["239500800", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "14"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["43589145600", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "16"]}]]}], ",", "0", ",", 
   FractionBox["10461394944000", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "18"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["3201186852864000", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "20"]}]]}], ",", "0", ",", 
   FractionBox["1216451004088320000", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "22"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["562000363888803840000", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "24"]}]]}], ",", "0", ",", 
   FractionBox["310224200866619719680000", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "26"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["201645730563302817792000000", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "28"]}]]}], ",", "0", ",", 
   FractionBox["152444172305856930250752000000", 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "30"]}]], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["132626429906095529318154240000000", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "32"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, 
   3.8146191426689157`*^9},ExpressionUUID->"72f147bd-6c2e-4371-84dc-\
b64ab8254de2"],

Cell[BoxData["\<\"Find sequence function on even terms\"\>"], "Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, 
   3.8146191426794443`*^9},ExpressionUUID->"94fa6148-92a0-4f4e-a128-\
0cd1945cbca3"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}]}]], " ", 
   SuperscriptBox["\[Omega]", 
    RowBox[{"2", " ", "n"}]], " ", 
   RowBox[{"n", "!"}], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", "n"}], "]"}]}], "\[Pi]"]], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, 
   3.814619142750639*^9},ExpressionUUID->"9639118d-cb57-4458-b432-\
935cdb8052e4"],

Cell[BoxData["\<\"Check\"\>"], "Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, 
   3.81461914275364*^9},ExpressionUUID->"398ade5a-4479-4968-8bb8-\
8b650ca77bba"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, 
   3.8146191427561464`*^9},ExpressionUUID->"96eb4efb-daf1-4e5f-a79e-\
b19e93bbe2e8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, 
   3.8146191427586555`*^9},ExpressionUUID->"593e8dce-7e43-43d8-a401-\
3e79d204d257"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Two concentric circular loop defects", "Section",
 CellChangeTimes->{{3.812629308603649*^9, 3.812629314162967*^9}, {
  3.8145062156549025`*^9, 
  3.8145062616193857`*^9}},ExpressionUUID->"7d88355f-b284-4ca9-93bb-\
ba7314cb19d3"],

Cell[CellGroupData[{

Cell["J integral", "Subsection",
 CellChangeTimes->{{3.8139187100576544`*^9, 3.8139187113774424`*^9}, 
   3.8139236226384544`*^9, {3.8145062832580247`*^9, 3.814506287893233*^9}, {
   3.8145133562646146`*^9, 
   3.814513356503998*^9}},ExpressionUUID->"16765bda-16f1-483f-8b7a-\
1dc6dc907864"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{
    "{", "\"\<C:\\\\Users\\\\aleso659\\\\AppData\\\\Roaming\\\\Mathematica\\\\\
Applications\>\"", "}"}], ",", "\"\<init.m\>\""}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"<<", "HypExp`"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"ToFileName", "[", 
      RowBox[{
       RowBox[{
       "{", "\"\<C:\\\\Users\\\\RedolentGalaxy9\\\\AppData\\\\Roaming\\\\\
Mathematica\\\\Applications\>\"", "}"}], ",", "\"\<init.m\>\""}], "]"}], 
     "]"}], "\n", 
    RowBox[{"<<", "HypExp`"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Difference between two point (squared)\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Coordinates", " ", "of", " ", "the", " ", "defect", " ", "fields"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "R"}], ")"}], 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "R"}], ")"}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "R"}], ")"}], 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "R"}], ")"}], 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "difference"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diff", "=", 
    RowBox[{"x", "-", "y"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Squared", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", ".", "diff"}], "//", "Expand"}], "//", 
    "FullSimplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int1", "=", 
   FractionBox[
    RowBox[{"A", "[", "d", "]"}], 
    SuperscriptBox["diff2", "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{
    RowBox[{"int1", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["R", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["r", "2"]}], "+", 
            SuperscriptBox["R", "2"]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["R", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["r", "2"]}], "+", 
              SuperscriptBox["R", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}]}], 
        "]"}]}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over \[Theta]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int3", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over \[Phi]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int3", ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over u\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int5", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int4", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Insert value of Ad and \[CapitalDelta]\[Phi]\>\"", "]"}],
   "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{
    "field", " ", "normalization", " ", "and", " ", "scaling", " ", 
     "dimension"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Pi]", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "d_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", "d", "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int6", "=", 
   RowBox[{
    RowBox[{"int5", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<\[Epsilon]-expansion\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{"spacetime", " ", "dimension"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"4", "-", "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"int7", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}]}], "}"}], ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"int6", "/.", 
        RowBox[{
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"HypExp", "[", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
           "\[Epsilon]", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.8145063658547773`*^9, 3.8145063823882065`*^9}, {
  3.814506677206538*^9, 3.8145067505866704`*^9}, {3.8145107764289503`*^9, 
  3.8145107913701773`*^9}, {3.8146802266917305`*^9, 
  3.814680254695301*^9}},ExpressionUUID->"cd99c84e-e03e-4e3e-ac42-\
bfa744f60f87"],

Cell[CellGroupData[{

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802681012526`*^9}},ExpressionUUID->"8e6d79ec-4312-4eda-add3-\
a459ebcdc0ba"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.814680268330863*^9}},ExpressionUUID->"4b5133ca-de96-4376-a002-\
1f92e92e8ca5"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.81468026879209*^9}},ExpressionUUID->"549f14a3-8b80-45c3-86e7-\
3b813f694ae1"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802688261805`*^9}},ExpressionUUID->"84cef21d-4175-4340-a292-\
2bb3510db0cf"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802699050484`*^9}},ExpressionUUID->"88e4dbc9-39c3-4cf7-9aab-\
d845c085c143"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.814680269933125*^9}},ExpressionUUID->"4b16132b-bacb-4275-b583-\
eac1da05be59"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802699371333`*^9}},ExpressionUUID->"f6834c39-08ef-49b6-8c81-\
3dd87340d86f"],

Cell[BoxData["\<\"***********************************\\n***********  HypExp \
2.0  ************\\n***********************************\\nAuthors:\\n Tobias \
Huber:  RWTH Aachen,\\n\\nDaniel Maitre: SLAC, University of \
Zurich.\\n\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.814680269941147*^9}},ExpressionUUID->"b9d641a0-88c2-423e-ae10-\
320ad95d945c"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"mm1\\\", \\\":\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"___\\\", \\\",\\\", RowBox[{\\\"SeriesData\\\", \\\"[\\\", \
RowBox[{\\\"\[Epsilon]_\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"_\\\", \
\\\",\\\", RowBox[{\\\"m\\\", \\\":\\\", RowBox[{\\\"0\\\", \\\"|\\\", \
\\\"1\\\"}]}], \\\",\\\", \\\"n_\\\", \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\",\\\", \\\"___\\\"}], \\\"}\\\"}]}], \\\",\\\", \\\"mm2___List\\\", \\\",\\\
\", \\\"x_\\\"}], \\\"]\\\"}]\\) is Protected.\"",2,3,1,18337700987537502904,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.81468027006046*^9},ExpressionUUID->"e6b251b8-d3d5-423c-819c-cd0899d727e9"],

Cell[BoxData[
 TemplateBox[{
  "SetDelayed","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\"}]\\) in \
\\!\\(\\*RowBox[{\\\"HypergeometricPFQ\\\", \\\"[\\\", RowBox[{\\\"mm1___List\
\\\", \\\",\\\", RowBox[{\\\"mm2\\\", \\\":\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"___\\\", \\\",\\\", RowBox[{\\\"SeriesData\\\", \\\"[\\\", \
RowBox[{\\\"\[Epsilon]_\\\", \\\",\\\", \\\"0\\\", \\\",\\\", \\\"_\\\", \
\\\",\\\", RowBox[{\\\"m\\\", \\\":\\\", RowBox[{\\\"0\\\", \\\"|\\\", \
\\\"1\\\"}]}], \\\",\\\", \\\"n_\\\", \\\",\\\", \\\"1\\\"}], \\\"]\\\"}], \\\
\",\\\", \\\"___\\\"}], \\\"}\\\"}]}], \\\",\\\", \\\"x_\\\"}], \
\\\"]\\\"}]\\) is Protected.\"",2,3,2,18337700987537502904,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8146802700835223`*^9},ExpressionUUID->"66f4fabc-3420-4e61-93fd-\
00a4112c9854"],

Cell[CellGroupData[{

Cell[BoxData["\<\"HypExp loaded! It allows the expansion of hypergeometric \
functions around their parameters. \\n The new provided commands are:\\n - \
HypExp\\n - HypExpInt\\n - HypExpU\\n - HypExpAddToLib\\n - \
HypExpIsKnownToOrder\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802704144125`*^9}},ExpressionUUID->"0fed6b25-4c36-4f4f-ad76-\
d29ebd28f702"],

Cell[BoxData["\<\"More info in hep-ph/0507094 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HypExp/\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802704164057`*^9}},ExpressionUUID->"6fc1c852-f890-4f1a-a52e-\
fbdf9f165336"],

Cell[BoxData["\<\"Difference between two point (squared)\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802704204187`*^9}},ExpressionUUID->"e85a43f9-d513-4973-945f-\
5733a1bdc985"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    SuperscriptBox["R", "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["r", "2"]}], "+", 
       SuperscriptBox["R", "2"]}], ")"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 
   3.814680270529745*^9}},ExpressionUUID->"332a2796-f306-4f00-be54-\
4ca79971ffc5"],

Cell[BoxData["\<\"Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.814680270532715*^9}},ExpressionUUID->"3aa2d1e5-bc8e-470b-a688-\
f70051b00a72"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
  RowBox[{"A", "[", "d", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["R", "2"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["R", "2"]}], ")"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]]}]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 
   3.814680270536728*^9}},ExpressionUUID->"f3f3fd16-d4e9-4676-89b1-\
ecc67d2b6d1c"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.814680270539735*^9}},ExpressionUUID->"37803c2e-6d8b-42eb-ae09-\
8937e26d7c00"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["R", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "2"]}], "+", 
          SuperscriptBox["R", "2"]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", "-", "\[Phi]"}], "]"}]}]}], ")"}]}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 
   3.814680270577837*^9}},ExpressionUUID->"64fb02fc-ffe5-486f-a4b0-\
359152af766e"],

Cell[BoxData["\<\"Integration over \[Theta]\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.814680270580845*^9}},ExpressionUUID->"026f13ed-32ea-40b8-8bab-\
5d52f2d205e1"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["R", "2"]}], ")"}]}], " ", "u"}]], " ", "\[Pi]", " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}], " ", 
   RowBox[{"BesselI", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "R"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "R"}], ")"}], " ", "u"}]}], "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 
   3.814680276751246*^9}},ExpressionUUID->"92ac266c-cc76-4412-b396-\
ea1bfd1589dc"],

Cell[BoxData["\<\"Integration over \[Phi]\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.814680276754255*^9}},ExpressionUUID->"9dd49163-aefb-48e3-89dc-\
6dad1c727b7f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"2", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["R", "2"]}], ")"}]}], " ", "u"}]], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}], " ", 
   RowBox[{"BesselI", "[", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "-", "R"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "R"}], ")"}], " ", "u"}]}], "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 
   3.814680276759269*^9}},ExpressionUUID->"0bc47f70-8418-47b6-aeed-\
5936f9bcbbd3"],

Cell[BoxData["\<\"Integration over u\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 
   3.8146802767632794`*^9}},ExpressionUUID->"3b77ffbe-7e08-4f68-a6bb-\
0e121f4330b2"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"2", "-", "\[CapitalDelta]\[Phi]"}]], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["R", "2"]}], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]\[Phi]", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "2"], ",", "1", ",", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "-", 
          SuperscriptBox["R", "2"]}], ")"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["R", "2"]}], ")"}], "2"]]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", 
      SuperscriptBox["R", "2"], "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", "\[CapitalDelta]\[Phi]", "]"}], ">", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        SuperscriptBox["r", "2"], "]"}], ">", 
       RowBox[{"Re", "[", 
        SuperscriptBox["R", "2"], "]"}]}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", 
          SuperscriptBox["r", "2"], "]"}], ">", 
         RowBox[{"Im", "[", 
          SuperscriptBox["R", "2"], "]"}]}], "&&", 
        RowBox[{
         RowBox[{"Re", "[", 
          SuperscriptBox["r", "2"], "]"}], "\[Equal]", 
         RowBox[{"Re", "[", 
          SuperscriptBox["R", "2"], "]"}]}], "&&", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["R", "2"]}], "]"}], ">", "0"}]}], ")"}]}], 
     ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 3.8146802562614574`*^9}, 
   3.814680336945276*^9},ExpressionUUID->"c0294d65-6d3d-47da-ab2f-\
072972365bce"],

Cell[BoxData["\<\"Insert value of Ad and \[CapitalDelta]\[Phi]\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 3.8146802562564435`*^9}, 
   3.814680336948271*^9},ExpressionUUID->"f61c8eac-3a94-41d0-a05d-\
dd91a3d251b0"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", " ", "\[Pi]"}], ")"}], 
    RowBox[{"2", "-", 
     FractionBox["d", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["R", "2"]}], ")"}], 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}]}], ",", 
     FractionBox["d", "4"], ",", "1", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         SuperscriptBox["R", "2"]}], ")"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["R", "2"]}], ")"}], "2"]]}], "]"}]}], 
  RowBox[{
   RowBox[{"-", "2"}], "+", "d"}]]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 3.8146802562614574`*^9}, 
   3.8146803369923897`*^9},ExpressionUUID->"c9617578-e1a1-4ebc-ae93-\
b5cd7e1fa072"],

Cell[BoxData["\<\"\[Epsilon]-expansion\"\>"], "Print",
 CellChangeTimes->{{3.814506366386178*^9, 3.814506394081628*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.814680231302294*^9, 3.8146802562564435`*^9}, 
   3.8146803369964*^9},ExpressionUUID->"f6d463e7-870e-433d-a92a-4798c0119b20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "r", " ", "R"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EulerGamma", "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"4", " ", "r", " ", "R"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", "R"}], ")"}], "2"]}], "]"}]}], ")"}], " ", 
     "\[Epsilon]"}], 
    RowBox[{"8", " ", "r", " ", "R"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"64", " ", "r", " ", "R"}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["EulerGamma", "2"]}], "-", 
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{"4", " ", "EulerGamma", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Pi]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "\[Pi]"}], "]"}], "2"]}], "+", 
       RowBox[{"8", " ", "EulerGamma", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"4", " ", "r", " ", "R"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"4", " ", "r", " ", "R"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Pi]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"4", " ", "r", " ", "R"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"4", " ", "r", " ", "R"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}], "2"]}], "+", 
       RowBox[{"4", " ", "EulerGamma", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["R", "2"]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Pi]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["R", "2"]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"4", " ", "r", " ", "R"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["R", "2"]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["R", "2"]}], "]"}], "2"]}], "-", 
       RowBox[{"4", " ", "EulerGamma", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Pi]"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["R", "2"]}], "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "+", 
             SuperscriptBox["R", "2"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["R", "2"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", "R"}], ")"}], "2"]], "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "-", "R"}], ")"}], "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", "R"}], ")"}], "2"]]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{"2", " ", "r", " ", "R"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", "R"}], ")"}], "2"]]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["R", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", "R"}], ")"}], "2"]]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 4] $CellContext`r^(-1)/$CellContext`R, 
    Rational[1, 8] $CellContext`r^(-1) $CellContext`R^(-1) (EulerGamma + 
     2 Log[4 $CellContext`r $CellContext`R ($CellContext`r + \
$CellContext`R)^(-2)] + Log[Pi ($CellContext`r + $CellContext`R)^2]), 
    Rational[1, 64] $CellContext`r^(-1) $CellContext`R^(-1) (2 EulerGamma^2 - 
     Pi^2 + 8 Log[2]^2 + 4 EulerGamma Log[2 Pi] + 2 Log[2 Pi]^2 + 
     8 EulerGamma 
      Log[4 $CellContext`r $CellContext`R ($CellContext`r + \
$CellContext`R)^(-2)] - 8 Log[2] 
     Log[4 $CellContext`r $CellContext`R ($CellContext`r + \
$CellContext`R)^(-2)] + 
     8 Log[2 Pi] 
      Log[4 $CellContext`r $CellContext`R ($CellContext`r + \
$CellContext`R)^(-2)] + 
     8 Log[4 $CellContext`r $CellContext`R ($CellContext`r + \
$CellContext`R)^(-2)]^2 + 
     4 EulerGamma Log[$CellContext`r^2 + $CellContext`R^2] + 
     4 Log[2 Pi] Log[$CellContext`r^2 + $CellContext`R^2] + 
     8 Log[4 $CellContext`r $CellContext`R ($CellContext`r + \
$CellContext`R)^(-2)] Log[$CellContext`r^2 + $CellContext`R^2] + 
     2 Log[$CellContext`r^2 + $CellContext`R^2]^2 - 4 EulerGamma 
     Log[2 ($CellContext`r + $CellContext`R)^(-2) ($CellContext`r^2 + \
$CellContext`R^2)] - 8 Log[2] 
     Log[2 ($CellContext`r + $CellContext`R)^(-2) ($CellContext`r^2 + \
$CellContext`R^2)] - 4 Log[2 Pi] 
     Log[2 ($CellContext`r + $CellContext`R)^(-2) ($CellContext`r^2 + \
$CellContext`R^2)] - 4 Log[$CellContext`r^2 + $CellContext`R^2] 
     Log[2 ($CellContext`r + $CellContext`R)^(-2) ($CellContext`r^2 + \
$CellContext`R^2)] + 
     2 Log[2 ($CellContext`r + $CellContext`R)^(-2) ($CellContext`r^2 + \
$CellContext`R^2)]^2 + 
     4 PolyLog[
       2, ($CellContext`r - $CellContext`R)^2 ($CellContext`r + \
$CellContext`R)^(-2)] + 
     8 PolyLog[
       2, 2 $CellContext`r $CellContext`R ($CellContext`r + \
$CellContext`R)^(-2)] + 
     8 PolyLog[
       2, ($CellContext`r + $CellContext`R)^(-2) ($CellContext`r^2 + \
$CellContext`R^2)])}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.814506366386178*^9, 3.8145063961574316`*^9}, 
   3.8145066779709396`*^9, {3.814506735926244*^9, 3.8145067514924717`*^9}, 
   3.814510792386179*^9, {3.8146802312982826`*^9, 3.8146802562614574`*^9}, 
   3.814680337400474*^9},ExpressionUUID->"9f7d3346-94ad-4ac0-bde5-\
5e7e80098434"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["K integral", "Subsection",
 CellChangeTimes->{{3.8139187100576544`*^9, 3.8139187113774424`*^9}, {
   3.813985348880663*^9, 3.813985350704675*^9}, 3.8139939700520363`*^9, {
   3.8139950868913536`*^9, 3.8139951033902073`*^9}, {3.8145062954506464`*^9, 
   3.814506296357448*^9}, 
   3.8145133578072577`*^9},ExpressionUUID->"42e58b66-b657-43e1-8ebb-\
b87d0bcf2d9e"],

Cell[CellGroupData[{

Cell["General", "Subsubsection",
 CellChangeTimes->{{3.8144265326165457`*^9, 3.8144265335041723`*^9}},
 ExpressionUUID -> "f7f6f0b4-7beb-44a1-916a-e22962a57fe3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{
    "{", "\"\<C:\\\\Users\\\\aleso659\\\\AppData\\\\Roaming\\\\Mathematica\\\\\
Applications\>\"", "}"}], ",", "\"\<init.m\>\""}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"<<", "HypExp`"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Difference between two point (squared)\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "two", " ", "points"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"\[Omega]", " ", "R"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"\[Omega]", " ", "R"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"{", 
     RowBox[{"z1", ",", "z2", ",", "w"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "difference"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diff", "=", 
    RowBox[{"x", "-", "y"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Squared", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", ".", "diff"}], "//", "Expand"}], "//", 
    "FullSimplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int1", "=", 
   FractionBox[
    RowBox[{"A", "[", "d", "]"}], 
    SuperscriptBox["diff2", "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{
    RowBox[{"int1", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["w", "2"], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z1", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
            RowBox[{"z2", " ", 
             RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["w", "2"], "+", 
           SuperscriptBox["z1", "2"], "+", 
           SuperscriptBox["z2", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z1", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{"z2", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}]}], 
        "]"}]}]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Exp[a Cos[\[Theta]]+b Sin[\[Theta]]] over \[Theta] from 0 to \
2\[Pi]\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intab", "=", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    RowBox[{"BesselI", "[", 
     RowBox[{"0", ",", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["b", "2"]}]]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Our integration over \[Theta]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"int2", "/.", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "u"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["w", "2"], "+", 
           SuperscriptBox["z1", "2"], "+", 
           SuperscriptBox["z2", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z1", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
              RowBox[{"z2", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}]}]],
        " ", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "u"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["w", "2"], "+", 
             SuperscriptBox["z1", "2"], "+", 
             SuperscriptBox["z2", "2"], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"r", "+", 
                RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]], 
         " ", "intab"}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", 
        RowBox[{"2", "u", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "z1"}]}], ",", 
       RowBox[{"b", "\[Rule]", 
        RowBox[{"2", "u", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "z2"}]}]}], "}"}]}], "//",
     "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over u\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int3", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Insert value of Ad and \[CapitalDelta]\[Phi]\>\"", "]"}],
   "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{
    "field", " ", "normalization", " ", "and", " ", "scaling", " ", 
     "dimension"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Pi]", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "d_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", "d", "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int5", "=", 
   RowBox[{
    RowBox[{"int4", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<\[Epsilon]-expansion\>\"", "]"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{"spacetime", " ", "dimension"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", 
    RowBox[{"4", "-", "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"int5", "/.", 
        RowBox[{
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], 
         "\[RuleDelayed]", 
         RowBox[{"HypExp", "[", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], ",", 
           "\[Epsilon]", ",", "1"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z1", "2"], "+", 
              SuperscriptBox["z2", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["w", "2"], "+", 
              SuperscriptBox["z1", "2"], "+", 
              SuperscriptBox["z2", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
            "2"]]}]], ")"}], 
       RowBox[{"-", "1"}]], "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["w", "2"], "+", 
              SuperscriptBox["z1", "2"], "+", 
              SuperscriptBox["z2", "2"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], "2"],
            "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z1", "2"], "+", 
              SuperscriptBox["z2", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]}]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["w", "2"], "+", 
           SuperscriptBox["z1", "2"], "+", 
           SuperscriptBox["z2", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", 
              RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]], ")"}], 
       RowBox[{"-", "1"}]]}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Expansion in R of \[Epsilon] = 0 term\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int7", "=", 
   RowBox[{"int6", "/.", 
    RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int7", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<In the case when z1 = z2 = 0\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"int8", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", ">", "0"}], ",", 
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"\[Omega]", ">", "0"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"int7", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z1", "\[Rule]", "0"}], ",", 
        RowBox[{"z2", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int8", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<In the case when z1 = z2 = w = 0\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"int9", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"\[Omega]", ">", "0"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"int7", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z1", "\[Rule]", "0"}], ",", 
        RowBox[{"z2", "\[Rule]", "0"}], ",", 
        RowBox[{"w", "\[Rule]", "0"}]}], "}"}]}], "//", "Simplify"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"int9", ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{"int9", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "n"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["\[Omega]", "r"]}], ")"}], "n"], "\[Rule]", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "\[Omega]"}], ")"}], "n"], 
    SuperscriptBox["r", "n"]]}]}]}], "Input",
 CellChangeTimes->{{3.813991181508622*^9, 3.81399126473907*^9}, {
   3.8139913001591444`*^9, 3.8139913017400994`*^9}, {3.8139914950142374`*^9, 
   3.813991504494869*^9}, {3.8139917148478165`*^9, 3.8139917154180713`*^9}, {
   3.813992228358774*^9, 3.8139922676489763`*^9}, {3.8139926207802267`*^9, 
   3.8139927317418947`*^9}, {3.8139930489295845`*^9, 
   3.8139930547333307`*^9}, {3.8144253959359217`*^9, 3.8144254585773277`*^9}, 
   3.8144255666117716`*^9, {3.81444364830394*^9, 3.814443649532854*^9}, {
   3.814510962281493*^9, 3.8145109766465197`*^9}, {3.8145111162321806`*^9, 
   3.814511265638726*^9}, {3.8145114046621714`*^9, 3.8145114060583987`*^9}, {
   3.814511819663802*^9, 3.8145120539346356`*^9}, {3.8145121845327444`*^9, 
   3.8145122385720367`*^9}, 3.814512609474447*^9, {3.814512784453117*^9, 
   3.814512784645935*^9}},ExpressionUUID->"8cd08128-812e-43a1-b204-\
12885c5ad13a"],

Cell[BoxData["\<\"The package HypExp is already loaded...\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512811849474*^9},ExpressionUUID->"5b773bb0-2427-48e1-9bdd-\
853b4bac0bd4"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128118559895`*^9},ExpressionUUID->"be648ca1-c12a-4315-a8ae-\
cf055ad8b129"],

Cell[BoxData["\<\"Difference between two point (squared)\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.81451281186351*^9},ExpressionUUID->"f548797b-f927-477a-b5e8-\
572e3149a82f"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "2"], "+", 
  SuperscriptBox["z1", "2"], "+", 
  SuperscriptBox["z2", "2"], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"r", "+", 
     RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"r", "+", 
     RowBox[{"R", " ", "\[Omega]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z1", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
     RowBox[{"z2", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128120830927`*^9},ExpressionUUID->"21be85b0-8b6b-4a82-a21a-\
64a81fa05916"],

Cell[BoxData["\<\"Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512812087104*^9},ExpressionUUID->"5a5ba3cd-b1bf-4119-87cb-\
19f824939ae7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", "d", "]"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["w", "2"], "+", 
     SuperscriptBox["z1", "2"], "+", 
     SuperscriptBox["z2", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z1", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
        RowBox[{"z2", " ", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]]}]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128120931225`*^9},ExpressionUUID->"d70c3ffd-2640-4441-a817-\
d685a878e9fd"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512812098648*^9},ExpressionUUID->"4bf0130e-e99d-40f8-9c54-\
95d2d0bd6e2a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["w", "2"], "+", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z1", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"z2", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}], ")"}]}]], 
   " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.814512812156288*^9},ExpressionUUID->"a1da350b-c26f-4077-9d98-\
a93d1304ced5"],

Cell[BoxData["\<\"Exp[a Cos[\[Theta]]+b Sin[\[Theta]]] over \[Theta] from 0 \
to 2\[Pi]\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512812161317*^9},ExpressionUUID->"d4a2c1a9-ff89-43eb-8992-\
2fbb028cc24f"],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  RowBox[{"BesselI", "[", 
   RowBox[{"0", ",", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["a", "2"], "+", 
      SuperscriptBox["b", "2"]}]]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.814512812166815*^9},ExpressionUUID->"dbc741cf-bc66-446b-a6d8-\
a814129346da"],

Cell[BoxData["\<\"Our integration over \[Theta]\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.8145128121713285`*^9},ExpressionUUID->"9aed4ade-4e99-4fbc-826f-\
23839b64e122"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["w", "2"], "+", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]], " ", 
   "\[Pi]", " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}], " ", 
   RowBox[{"BesselI", "[", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]]}]}], "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128121878705`*^9},ExpressionUUID->"24221458-c281-4858-9048-\
92ca7a61a28f"],

Cell[BoxData["\<\"Integration over u\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512812192884*^9},ExpressionUUID->"a954096e-a764-4b79-b551-\
25dd7a589f4e"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["w", "2"], "+", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]\[Phi]", "2"], ",", 
      FractionBox[
       RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], "2"], ",", "1", ",", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], "2"]]}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "\[CapitalDelta]\[Phi]", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"Re", "[", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z1", "2"], "+", 
           SuperscriptBox["z2", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], "]"}]}], "<", 
     RowBox[{"Re", "[", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["w", "2"], "+", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"2", " ", "r", " ", "R", " ", "\[Omega]"}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], "]"}]}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z1", "2"], "+", 
            SuperscriptBox["z2", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], "]"}], ">", 
       "0"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z1", "2"], "+", 
              SuperscriptBox["z2", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], "]"}], ">", 
         "0"}], "&&", 
        RowBox[{
         RowBox[{"Re", "[", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z1", "2"], "+", 
              SuperscriptBox["z2", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], "]"}], 
         "\[Equal]", "0"}], "&&", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["w", "2"], "+", 
           SuperscriptBox["z1", "2"], "+", 
           SuperscriptBox["z2", "2"], "+", 
           RowBox[{"2", " ", "r", " ", "R", " ", "\[Omega]"}], "+", 
           RowBox[{
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], "]"}], ">", "0"}]}], ")"}]}],
      ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128905707617`*^9},ExpressionUUID->"80c125a8-af15-41cc-8e05-\
683b2edb8975"],

Cell[BoxData["\<\"Insert value of Ad and \[CapitalDelta]\[Phi]\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512890574279*^9},ExpressionUUID->"77bbf761-4f02-417f-b016-\
99681fa294b5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["w", "2"], "+", 
      SuperscriptBox["z1", "2"], "+", 
      SuperscriptBox["z2", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}]}], ",", 
     FractionBox["d", "4"], ",", "1", ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["w", "2"], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], "2"]]}], 
    "]"}]}], 
  RowBox[{
   RowBox[{"-", "2"}], "+", "d"}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128906374397`*^9},ExpressionUUID->"69ab2d5c-b21d-4eb8-8963-\
94ef043660bb"],

Cell[BoxData["\<\"\[Epsilon]-expansion\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512890639925*^9},ExpressionUUID->"6de4b3c8-4703-40c0-ab3f-\
74db0a20d8a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
        "2"]}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EulerGamma", "+", 
       RowBox[{"Log", "[", "\[Pi]", "]"}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["w", "2"], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z2", "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], "]"}], "-", 
       RowBox[{"Log", "[", 
        FractionBox["2", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["z1", "2"], "+", 
                SuperscriptBox["z2", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"r", "+", 
                 RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["w", "2"], "+", 
                SuperscriptBox["z1", "2"], "+", 
                SuperscriptBox["z2", "2"], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"r", "+", 
                   RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
              "2"]]}]]}]], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["z1", "2"], "+", 
                 SuperscriptBox["z2", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["w", "2"], "+", 
                 SuperscriptBox["z1", "2"], "+", 
                 SuperscriptBox["z2", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "+", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
               "2"]]}]]}], 
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["z1", "2"], "+", 
                 SuperscriptBox["z2", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["w", "2"], "+", 
                 SuperscriptBox["z1", "2"], "+", 
                 SuperscriptBox["z2", "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"r", "+", 
                    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
               "2"]]}]]}]], "]"}]}]}], ")"}], " ", "\[Epsilon]"}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z1", "2"], "+", 
          SuperscriptBox["z2", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}], 
        "2"]}]]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   Rational[1, 2] 
    Pi^(-1) ((-4) ($CellContext`z1^2 + $CellContext`z2^2) ($CellContext`r + \
$CellContext`R $CellContext`\[Omega])^2 + ($CellContext`w^2 + \
$CellContext`z1^2 + $CellContext`z2^2 + ($CellContext`r + $CellContext`R \
$CellContext`\[Omega])^2)^2)^Rational[-1, 2], Rational[1, 4] 
    Pi^(-1) ((-4) ($CellContext`z1^2 + $CellContext`z2^2) ($CellContext`r + \
$CellContext`R $CellContext`\[Omega])^2 + ($CellContext`w^2 + \
$CellContext`z1^2 + $CellContext`z2^2 + ($CellContext`r + $CellContext`R \
$CellContext`\[Omega])^2)^2)^Rational[-1, 2] (EulerGamma + Log[Pi] + 
     Log[$CellContext`w^2 + $CellContext`z1^2 + $CellContext`z2^2 + \
($CellContext`r + $CellContext`R $CellContext`\[Omega])^2] - Log[
     2/(1 + (1 - 
        4 ($CellContext`z1^2 + $CellContext`z2^2) ($CellContext`r + \
$CellContext`R $CellContext`\[Omega])^2 ($CellContext`w^2 + $CellContext`z1^2 + \
$CellContext`z2^2 + ($CellContext`r + $CellContext`R \
$CellContext`\[Omega])^2)^(-2))^Rational[1, 2])] + 
     2 Log[2 (1 - 
          4 ($CellContext`z1^2 + $CellContext`z2^2) ($CellContext`r + \
$CellContext`R $CellContext`\[Omega])^2 ($CellContext`w^2 + $CellContext`z1^2 + \
$CellContext`z2^2 + ($CellContext`r + $CellContext`R \
$CellContext`\[Omega])^2)^(-2))^Rational[1, 2]/(
        1 + (1 - 
          4 ($CellContext`z1^2 + $CellContext`z2^2) ($CellContext`r + \
$CellContext`R $CellContext`\[Omega])^2 ($CellContext`w^2 + $CellContext`z1^2 + \
$CellContext`z2^2 + ($CellContext`r + $CellContext`R \
$CellContext`\[Omega])^2)^(-2))^Rational[1, 2])])}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.814512891289153*^9},ExpressionUUID->"fbb5b613-c3cd-46aa-8b83-\
aa2dbe53d43b"],

Cell[BoxData["\<\"Expansion in R of \[Epsilon] = 0 term\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.814512891292159*^9},ExpressionUUID->"7a482d75-5c2e-43db-8484-\
b41f0a6c9dff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       SuperscriptBox["w", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "4"]}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["r", "3"]}], " ", "\[Omega]"}], "-", 
       RowBox[{"r", " ", 
        SuperscriptBox["w", "2"], " ", "\[Omega]"}], "+", 
       RowBox[{"r", " ", 
        SuperscriptBox["z1", "2"], " ", "\[Omega]"}], "+", 
       RowBox[{"r", " ", 
        SuperscriptBox["z2", "2"], " ", "\[Omega]"}]}], ")"}], " ", "R"}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        SuperscriptBox["w", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "2"]}], "+", 
        SuperscriptBox["z1", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"]}], "+", 
        SuperscriptBox["z2", "4"]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "3"], " ", "\[Omega]"}], "+", 
            RowBox[{"4", " ", "r", " ", 
             SuperscriptBox["w", "2"], " ", "\[Omega]"}], "-", 
            RowBox[{"4", " ", "r", " ", 
             SuperscriptBox["z1", "2"], " ", "\[Omega]"}], "-", 
            RowBox[{"4", " ", "r", " ", 
             SuperscriptBox["z2", "2"], " ", "\[Omega]"}]}], ")"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            SuperscriptBox["w", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox["z1", "2"]}], "+", 
            SuperscriptBox["z1", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["z2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox["z2", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z1", "2"], " ", 
             SuperscriptBox["z2", "2"]}], "+", 
            SuperscriptBox["z2", "4"]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], 
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         SuperscriptBox["w", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         SuperscriptBox["z2", "4"]}]]}], ")"}], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"4", " ", "\[Pi]", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r", "4"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["w", "2"]}], "+", 
       SuperscriptBox["w", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "4"]}]]}]], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["w", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"r", " ", 
         SuperscriptBox["w", "8"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["w", "6"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", "r", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"r", " ", 
         SuperscriptBox["z1", "8"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["w", "6"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"12", " ", "r", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", "r", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"4", " ", "r", " ", 
         SuperscriptBox["z1", "6"], " ", 
         SuperscriptBox["z2", "2"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", "r", " ", 
         SuperscriptBox["w", "4"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"6", " ", "r", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"6", " ", "r", " ", 
         SuperscriptBox["z1", "4"], " ", 
         SuperscriptBox["z2", "4"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["z2", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox["z2", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"4", " ", "r", " ", 
         SuperscriptBox["z1", "2"], " ", 
         SuperscriptBox["z2", "6"], " ", 
         SuperscriptBox["\[Omega]", "3"]}], "-", 
        RowBox[{"r", " ", 
         SuperscriptBox["z2", "8"], " ", 
         SuperscriptBox["\[Omega]", "3"]}]}], ")"}], " ", 
      SuperscriptBox["R", "3"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         SuperscriptBox["w", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         SuperscriptBox["z2", "4"]}], ")"}], 
       RowBox[{"7", "/", "2"}]]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "4"],
    SeriesData[$CellContext`R, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-1, 2], 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-3, 
       2] (-$CellContext`r^3 $CellContext`\[Omega] - $CellContext`r \
$CellContext`w^2 $CellContext`\[Omega] + $CellContext`r $CellContext`z1^2 \
$CellContext`\[Omega] + $CellContext`r $CellContext`z2^2 \
$CellContext`\[Omega]), Rational[1, 4] 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-1, 2] (
     Rational[3, 4] ($CellContext`r^4 + 
        2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
        2 $CellContext`r^2 $CellContext`z1^2 + 
        2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
        2 $CellContext`r^2 $CellContext`z2^2 + 
        2 $CellContext`w^2 $CellContext`z2^2 + 
        2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^(-2) (
        4 $CellContext`r^3 $CellContext`\[Omega] + 
        4 $CellContext`r $CellContext`w^2 $CellContext`\[Omega] - 
        4 $CellContext`r $CellContext`z1^2 $CellContext`\[Omega] - 
        4 $CellContext`r $CellContext`z2^2 $CellContext`\[Omega])^2 - \
($CellContext`r^4 + 2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
       2 $CellContext`r^2 $CellContext`z1^2 + 
       2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
       2 $CellContext`r^2 $CellContext`z2^2 + 
       2 $CellContext`w^2 $CellContext`z2^2 + 
       2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^(-1) (
      6 $CellContext`r^2 $CellContext`\[Omega]^2 + 
      2 $CellContext`w^2 $CellContext`\[Omega]^2 - 
      2 $CellContext`z1^2 $CellContext`\[Omega]^2 - 
      2 $CellContext`z2^2 $CellContext`\[Omega]^2)), (-2) 
    Pi^(-1) ($CellContext`r^4 + 
      2 $CellContext`r^2 $CellContext`w^2 + $CellContext`w^4 - 
      2 $CellContext`r^2 $CellContext`z1^2 + 
      2 $CellContext`w^2 $CellContext`z1^2 + $CellContext`z1^4 - 
      2 $CellContext`r^2 $CellContext`z2^2 + 
      2 $CellContext`w^2 $CellContext`z2^2 + 
      2 $CellContext`z1^2 $CellContext`z2^2 + $CellContext`z2^4)^
     Rational[-7, 2] ($CellContext`r^9 $CellContext`\[Omega]^3 + 
     2 $CellContext`r^7 $CellContext`w^2 $CellContext`\[Omega]^3 - 
     2 $CellContext`r^3 $CellContext`w^6 $CellContext`\[Omega]^3 - \
$CellContext`r $CellContext`w^8 $CellContext`\[Omega]^3 - 
     2 $CellContext`r^7 $CellContext`z1^2 $CellContext`\[Omega]^3 - 
     14 $CellContext`r^5 $CellContext`w^2 $CellContext`z1^2 $CellContext`\
\[Omega]^3 - 
     10 $CellContext`r^3 $CellContext`w^4 $CellContext`z1^2 $CellContext`\
\[Omega]^3 + 
     2 $CellContext`r $CellContext`w^6 $CellContext`z1^2 \
$CellContext`\[Omega]^3 + 
     10 $CellContext`r^3 $CellContext`w^2 $CellContext`z1^4 $CellContext`\
\[Omega]^3 + 
     6 $CellContext`r $CellContext`w^4 $CellContext`z1^4 \
$CellContext`\[Omega]^3 + 
     2 $CellContext`r^3 $CellContext`z1^6 $CellContext`\[Omega]^3 + 
     2 $CellContext`r $CellContext`w^2 $CellContext`z1^6 \
$CellContext`\[Omega]^3 - $CellContext`r $CellContext`z1^8 $CellContext`\
\[Omega]^3 - 2 $CellContext`r^7 $CellContext`z2^2 $CellContext`\[Omega]^3 - 
     14 $CellContext`r^5 $CellContext`w^2 $CellContext`z2^2 $CellContext`\
\[Omega]^3 - 
     10 $CellContext`r^3 $CellContext`w^4 $CellContext`z2^2 $CellContext`\
\[Omega]^3 + 
     2 $CellContext`r $CellContext`w^6 $CellContext`z2^2 \
$CellContext`\[Omega]^3 + 
     20 $CellContext`r^3 $CellContext`w^2 $CellContext`z1^2 $CellContext`z2^2 \
$CellContext`\[Omega]^3 + 
     12 $CellContext`r $CellContext`w^4 $CellContext`z1^2 $CellContext`z2^2 \
$CellContext`\[Omega]^3 + 
     6 $CellContext`r^3 $CellContext`z1^4 $CellContext`z2^2 $CellContext`\
\[Omega]^3 + 
     6 $CellContext`r $CellContext`w^2 $CellContext`z1^4 $CellContext`z2^2 \
$CellContext`\[Omega]^3 - 
     4 $CellContext`r $CellContext`z1^6 $CellContext`z2^2 $CellContext`\
\[Omega]^3 + 
     10 $CellContext`r^3 $CellContext`w^2 $CellContext`z2^4 $CellContext`\
\[Omega]^3 + 
     6 $CellContext`r $CellContext`w^4 $CellContext`z2^4 \
$CellContext`\[Omega]^3 + 
     6 $CellContext`r^3 $CellContext`z1^2 $CellContext`z2^4 $CellContext`\
\[Omega]^3 + 
     6 $CellContext`r $CellContext`w^2 $CellContext`z1^2 $CellContext`z2^4 \
$CellContext`\[Omega]^3 - 
     6 $CellContext`r $CellContext`z1^4 $CellContext`z2^4 $CellContext`\
\[Omega]^3 + 2 $CellContext`r^3 $CellContext`z2^6 $CellContext`\[Omega]^3 + 
     2 $CellContext`r $CellContext`w^2 $CellContext`z2^6 \
$CellContext`\[Omega]^3 - 
     4 $CellContext`r $CellContext`z1^2 $CellContext`z2^6 $CellContext`\
\[Omega]^3 - $CellContext`r $CellContext`z2^8 $CellContext`\[Omega]^3)}, 0, 4,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.814512891402954*^9},ExpressionUUID->"685878be-e1b1-4d09-8363-\
41481d7270cf"],

Cell[BoxData["\<\"In the case when z1 = z2 = 0\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.8145128914054623`*^9},ExpressionUUID->"5d09bdbc-5ee3-4beb-a175-\
f1d44f914453"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["w", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128914074907`*^9},ExpressionUUID->"cb13e180-b30e-49f5-8b1f-\
0eb4d658efd3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["w", "2"]}], ")"}]}]], "-", 
   FractionBox[
    RowBox[{"r", " ", "\[Omega]", " ", "R"}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["w", "2"]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["w", "2"]}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        SuperscriptBox["\[Omega]", "3"]}], "-", 
       RowBox[{"r", " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox["\[Omega]", "3"]}]}], ")"}], " ", 
     SuperscriptBox["R", "3"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["w", "2"]}], ")"}], "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "4"],
    SeriesData[$CellContext`R, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] Pi^(-1)/($CellContext`r^2 + $CellContext`w^2), -
    Pi^(-1) $CellContext`r ($CellContext`r^2 + $CellContext`w^2)^(-2) \
$CellContext`\[Omega], Rational[1, 2] 
    Pi^(-1) ($CellContext`r^2 + $CellContext`w^2)^(-3) (
     3 $CellContext`r^2 $CellContext`\[Omega]^2 - $CellContext`w^2 \
$CellContext`\[Omega]^2), (-2) 
    Pi^(-1) ($CellContext`r^2 + $CellContext`w^2)^(-4) ($CellContext`r^3 \
$CellContext`\[Omega]^3 - $CellContext`r $CellContext`w^2 $CellContext`\
\[Omega]^3)}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.814512891413483*^9},ExpressionUUID->"faa2d9e2-9342-440d-a4b2-\
d22de587b66d"],

Cell[BoxData["\<\"In the case when z1 = z2 = w = 0\"\>"], "Print",
 CellChangeTimes->{
  3.8139911981798754`*^9, 3.813991230890902*^9, 3.8139912650308313`*^9, 
   3.8139913040501113`*^9, {3.8139922498322067`*^9, 3.813992269965341*^9}, 
   3.8139927375893407`*^9, 3.8139930588922925`*^9, 3.8139949117736025`*^9, {
   3.8144254145013514`*^9, 3.8144254593905196`*^9}, 3.814425568188011*^9, 
   3.814443649930823*^9, 3.814511170493284*^9, {3.8145112377621317`*^9, 
   3.8145112660997524`*^9}, {3.8145113848186626`*^9, 3.814511407967291*^9}, {
   3.814512012518014*^9, 3.81451205427987*^9}, 3.8145126141927595`*^9, 
   3.8145128914169283`*^9},ExpressionUUID->"729b7e1d-3a91-485d-b50b-\
8c4334db371a"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.814512891418933*^9},ExpressionUUID->"66a48073-2351-4a64-a320-\
f8ec90c185aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[Omega]", " ", "R"}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Omega]", "2"], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "4"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Omega]", "3"], " ", 
     SuperscriptBox["R", "3"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "5"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "4"],
    SeriesData[$CellContext`R, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] Pi^(-1) $CellContext`r^(-2), -
    Pi^(-1) $CellContext`r^(-3) $CellContext`\[Omega], Rational[3, 2] 
    Pi^(-1) $CellContext`r^(-4) $CellContext`\[Omega]^2, (-2) 
    Pi^(-1) $CellContext`r^(-5) $CellContext`\[Omega]^3}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128914229436`*^9},ExpressionUUID->"43ea6f50-f302-45ff-8409-\
634d6569f794"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "n"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "\[Omega]"}], ")"}], "n"]}], 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"n", "\[GreaterEqual]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{
  3.8139911981818776`*^9, 3.813991230893939*^9, 3.813991265033826*^9, 
   3.813991304055092*^9, {3.81399224983521*^9, 3.813992274915455*^9}, 
   3.8139927375943236`*^9, 3.8139930640811367`*^9, 3.8139949117766438`*^9, {
   3.814425416861679*^9, 3.814425459395032*^9}, 3.8144255681905117`*^9, 
   3.814443652215398*^9, 3.814511170496284*^9, {3.8145112377641315`*^9, 
   3.8145112661037526`*^9}, {3.8145113848121448`*^9, 
   3.8145114109738083`*^9}, {3.81451201252353*^9, 3.814512054282892*^9}, 
   3.8145126141957474`*^9, 
   3.8145128914284487`*^9},ExpressionUUID->"2c71a159-16a9-42bd-98fb-\
a6451a3c3acb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "\[Pi]", " ", 
     RowBox[{"BesselI", "[", 
      RowBox[{"0", ",", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["b", "2"]}]]}], "]"}]}], "-", 
    RowBox[{"2", "  ", "\[Pi]", " ", 
     RowBox[{"Hypergeometric0F1Regularized", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        SuperscriptBox["r2", "2"], " ", 
        SuperscriptBox["u", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x1", "2"], "+", 
          SuperscriptBox["x2", "2"]}], ")"}]}]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{"2", "u", " ", "r2", " ", "x1"}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      RowBox[{"2", "u", " ", "r2", " ", "x2"}]}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.814511706505523*^9, 3.8145117142066836`*^9}, {
  3.814511751371996*^9, 
  3.81451179291191*^9}},ExpressionUUID->"1ce7ea91-e439-4d59-92a0-\
fa7dc4598c1c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8145117932252045`*^9},ExpressionUUID->"8589f862-4026-48b2-afe6-\
0c57e9f4d993"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Integral when z1 = z2 = w = 0", "Subsubsection",
 CellChangeTimes->{{3.814426161644375*^9, 3.814426169327327*^9}},
 ExpressionUUID -> "1fcd6781-a425-4676-bcbc-60278f28f4e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z1", "\[NotEqual]", "0"}], ",", 
      RowBox[{"z2", "\[NotEqual]", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{",", 
    RowBox[{"r", ">", "0"}], ",", 
    RowBox[{"R", ">", "0"}], ",", 
    RowBox[{"Element", "[", 
     RowBox[{"w", ",", "Reals"}], "]"}], ",", 
    RowBox[{"Element", "[", 
     RowBox[{"\[Omega]", ",", "Reals"}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{
    "{", "\"\<C:\\\\Users\\\\aleso659\\\\AppData\\\\Roaming\\\\Mathematica\\\\\
Applications\>\"", "}"}], ",", "\"\<init.m\>\""}], "]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"<<", "HypExp`"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Difference between two point (squared)\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "two", " ", "points"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"\[Omega]", " ", "R"}]}], ")"}], " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"\[Omega]", " ", "R"}]}], ")"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"y", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "difference"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diff", "=", 
    RowBox[{"x", "-", "y"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "Squared", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"diff", ".", "diff"}], "//", "Expand"}], "//", 
    "FullSimplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int1", "=", 
   FractionBox[
    RowBox[{"A", "[", "d", "]"}], 
    SuperscriptBox["diff2", "\[CapitalDelta]\[Phi]"]]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Julian-Schwinger parametrization (u should be integrated from 0 to \
\[Infinity])\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{
    RowBox[{"int1", "/.", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], ")"}], 
       RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", " ", "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["u", 
         RowBox[{"\[CapitalDelta]\[Phi]", "-", "1"}]], 
        RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "u"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}], "]"}]}]}]}], "//",
     "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over \[Theta]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int3", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int2", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Integration over u\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"int4", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"int3", ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Expansion in R\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"int7", "=", 
  RowBox[{"int4", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int7", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Insert value of Ad and \[CapitalDelta]\[Phi]\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Constants", ":", " ", 
    RowBox[{
    "field", " ", "normalization", " ", "and", " ", "scaling", " ", 
     "dimension"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "d_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"\[Pi]", "^", 
       RowBox[{"(", 
        RowBox[{"d", "/", "2"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "d_", "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}], " ", 
      RowBox[{"S", "[", "d", "]"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2"}], ")"}], "/", "2"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"int5", "=", 
  RowBox[{
   RowBox[{"int4", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{"int5", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<In four dimensions\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Spacetime", " ", "dimension"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "4"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "integral", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"int6", "=", 
  RowBox[{
   RowBox[{"int4", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"int6", ",", 
   RowBox[{"{", 
    RowBox[{"R", ",", "0", ",", "10"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{"int6", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "0", ",", "n"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["\[Omega]", "r"]}], ")"}], "n"], "\[Rule]", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "\[Omega]"}], ")"}], "n"], 
    SuperscriptBox["r", "n"]]}]}]}], "Input",
 CellChangeTimes->{{3.8144261858768353`*^9, 3.8144262333808775`*^9}, {
  3.8144263925456085`*^9, 3.8144263931890655`*^9}, {3.814426558423876*^9, 
  3.8144265927107887`*^9}, {3.814426708202114*^9, 3.814426749620246*^9}, {
  3.8145128559726343`*^9, 3.8145128665450563`*^9}, {3.8145132756194105`*^9, 
  3.8145132945825677`*^9}, {3.8145133259468718`*^9, 3.8145133271702633`*^9}, {
  3.81451474730437*^9, 
  3.814514776695916*^9}},ExpressionUUID->"7d391725-a02e-4772-8ee7-\
54e1177b2c78"],

Cell[BoxData["\<\"The package HypExp is already loaded...\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.814514781331625*^9},ExpressionUUID->"1c187327-1c7c-4310-a6e9-\
d55f55f89159"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.814514781336138*^9},ExpressionUUID->"ffdb3641-e722-4f07-a3d6-\
269784eda298"],

Cell[BoxData["\<\"Difference between two point (squared)\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.814514781340147*^9},ExpressionUUID->"02bf6a3e-90b3-4c61-a9c5-\
6c3d75969ffc"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"r", "+", 
    RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.8145147813426666`*^9},ExpressionUUID->"4276ec24-2106-42a1-844e-\
4a316b5ea305"],

Cell[BoxData["\<\"Integrand (\[Theta], \[Phi] should be integrated from 0 to \
2\[Pi])\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.814514781346162*^9},ExpressionUUID->"189de1f2-f69e-4eb4-934f-\
397890452619"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
  RowBox[{"A", "[", "d", "]"}]}]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.8145147813481684`*^9},ExpressionUUID->"2c76ee31-5d93-4a76-9c8a-\
fc321657c352"],

Cell[BoxData["\<\"Julian-Schwinger parametrization (u should be integrated \
from 0 to \[Infinity])\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.8145147813511763`*^9},ExpressionUUID->"c494cd0d-0a68-4361-b883-\
906f799a4e76"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.814514781354183*^9},ExpressionUUID->"5b57ef69-34b6-46c5-8620-\
ca536bb98495"],

Cell[BoxData["\<\"Integration over \[Theta]\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.8145147813587017`*^9},ExpressionUUID->"ccc27eef-9c04-4a2f-b304-\
49ec7901d513"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], " ", "\[Pi]", " ", 
   SuperscriptBox["u", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]\[Phi]"}]], " ", 
   RowBox[{"A", "[", "d", "]"}]}], 
  RowBox[{"Gamma", "[", "\[CapitalDelta]\[Phi]", "]"}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.814514781361703*^9},ExpressionUUID->"28febc48-8743-405e-8919-\
58ed0c2396e8"],

Cell[BoxData["\<\"Integration over u\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.8145147813647113`*^9},ExpressionUUID->"33345511-d49c-40c1-9457-\
a83d5f23e490"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Re", "[", "\[CapitalDelta]\[Phi]", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Re", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], "]"}], ">", "0"}]}]}],
   "]"}]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.8145147869917493`*^9},ExpressionUUID->"c76cff08-b2f0-463a-9fc0-\
29aedc451661"],

Cell[BoxData["\<\"Expansion in R\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.8145147869967628`*^9},ExpressionUUID->"a7726b68-858b-4460-8333-\
ed708d6d4552"],

Cell[BoxData[
 RowBox[{"2", " ", "\[Pi]", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], ")"}], 
   RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
  RowBox[{"A", "[", "d", "]"}]}]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.814514787000271*^9},ExpressionUUID->"32ebe2e1-9a45-4902-a46b-\
d576f5871d01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["r", "2"], ")"}], 
     RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", 
    RowBox[{"A", "[", "d", "]"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"\[Pi]", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["r", "2"], ")"}], 
       RowBox[{
        RowBox[{"-", "1"}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
      "\[CapitalDelta]\[Phi]", " ", "\[Omega]", " ", 
      RowBox[{"A", "[", "d", "]"}]}], ")"}], " ", "R"}], "+", 
   RowBox[{"2", " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["r", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[CapitalDelta]\[Phi]"}]], " ", 
    "\[CapitalDelta]\[Phi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"A", "[", "d", "]"}], " ", 
    SuperscriptBox["R", "2"]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["r", "2"], ")"}], 
        RowBox[{"-", "\[CapitalDelta]\[Phi]"}]], " ", "\[CapitalDelta]\[Phi]",
        " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]\[Phi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]\[Phi]"}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"A", "[", "d", "]"}]}], ")"}], " ", 
     SuperscriptBox["R", "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "4"],
    SeriesData[$CellContext`R, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   2 Pi ($CellContext`r^2)^(-$CellContext`\[CapitalDelta]\[Phi]) \
$CellContext`A[$CellContext`d], (-4) 
    Pi $CellContext`r ($CellContext`r^2)^(-1 - $CellContext`\[CapitalDelta]\
\[Phi]) $CellContext`\[CapitalDelta]\[Phi] $CellContext`\[Omega] \
$CellContext`A[$CellContext`d], 2 
    Pi ($CellContext`r^2)^(-1 - $CellContext`\[CapitalDelta]\[Phi]) \
$CellContext`\[CapitalDelta]\[Phi] (1 + 
     2 $CellContext`\[CapitalDelta]\[Phi]) $CellContext`\[Omega]^2 \
$CellContext`A[$CellContext`d], Rational[-4, 3] 
    Pi $CellContext`r^(-3) ($CellContext`r^2)^(-$CellContext`\[CapitalDelta]\
\[Phi]) $CellContext`\[CapitalDelta]\[Phi] (
     1 + $CellContext`\[CapitalDelta]\[Phi]) (1 + 
     2 $CellContext`\[CapitalDelta]\[Phi]) $CellContext`\[Omega]^3 \
$CellContext`A[$CellContext`d]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.814514787032859*^9},ExpressionUUID->"4e39bab6-9ef5-4ac9-801b-\
cb55606e3e95"],

Cell[BoxData["\<\"Insert value of Ad and \[CapitalDelta]\[Phi]\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.8145147870368724`*^9},ExpressionUUID->"bc0ebffb-3b2c-444b-ae38-\
b851f0cc1878"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"], ")"}], 
    RowBox[{"1", "-", 
     FractionBox["d", "2"]}]], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["d", "2"], "]"}]}], 
  RowBox[{
   RowBox[{"-", "2"}], "+", "d"}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.81451478707601*^9},ExpressionUUID->"9906248b-92f7-4d0f-a8d7-\
315e60e56a3b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", 
      RowBox[{"1", "-", 
       FractionBox["d", "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SuperscriptBox["r", "2"], ")"}], 
      RowBox[{"1", "-", 
       FractionBox["d", "2"]}]], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["d", "2"], "]"}]}], 
    RowBox[{
     RowBox[{"-", "2"}], "+", "d"}]], "-", 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{"1", "-", 
      FractionBox["d", "2"]}]], " ", "r", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["r", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "d"}], "/", "2"}]], " ", "\[Omega]", " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["d", "2"], "]"}], " ", "R"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"1", "-", 
      FractionBox["d", "2"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["r", "2"], ")"}], 
     RowBox[{
      RowBox[{"-", "d"}], "/", "2"}]], " ", 
    SuperscriptBox["\[Omega]", "2"], " ", 
    RowBox[{"Gamma", "[", 
     FractionBox["d", "2"], "]"}], " ", 
    SuperscriptBox["R", "2"]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"1", "-", 
         FractionBox["d", "2"]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["r", "2"], ")"}], 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], " ", 
       SuperscriptBox["\[Omega]", "3"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["d", "2"], "]"}]}], ")"}], " ", 
     SuperscriptBox["R", "3"]}], 
    RowBox[{"6", " ", "r"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "4"],
    SeriesData[$CellContext`R, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 
   0, {(-2 + $CellContext`d)^(-1) 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(1 + 
      Rational[-1, 2] $CellContext`d) Gamma[Rational[1, 2] $CellContext`d], -
    Pi^(1 + Rational[-1, 
         2] $CellContext`d) $CellContext`r ($CellContext`r^2)^(
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega] 
    Gamma[Rational[1, 2] $CellContext`d], 
    Rational[1, 2] (-1 + $CellContext`d) 
    Pi^(1 + Rational[-1, 2] $CellContext`d) ($CellContext`r^2)^(
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega]^2 
    Gamma[Rational[1, 2] $CellContext`d], 
    Rational[-1, 6] (-1 + $CellContext`d) $CellContext`d 
    Pi^(1 + Rational[-1, 
         2] $CellContext`d) $CellContext`r^(-1) ($CellContext`r^2)^(
      Rational[-1, 2] $CellContext`d) $CellContext`\[Omega]^3 
    Gamma[Rational[1, 2] $CellContext`d]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.8145147870915327`*^9},ExpressionUUID->"409a48c3-8ce2-419f-a36f-\
c947ef32112e"],

Cell[BoxData["\<\"In four dimensions\"\>"], "Print",
 CellChangeTimes->{{3.8144262157736397`*^9, 3.814426236563637*^9}, 
   3.814426393657897*^9, {3.814426566996175*^9, 3.814426595012863*^9}, 
   3.8144267129099207`*^9, 3.814426750997187*^9, 3.8145128915718484`*^9, {
   3.8145133053544893`*^9, 3.8145133331227055`*^9}, {3.814514724683341*^9, 
   3.8145147478059263`*^9}, 
   3.814514787095023*^9},ExpressionUUID->"6e9785cb-b4ae-4f86-81c9-\
3cb5e9a954aa"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.814514787098032*^9},ExpressionUUID->"6d5684a0-eb10-4bee-bc77-\
c099157e07a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[Omega]", " ", "R"}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Omega]", "2"], " ", 
     SuperscriptBox["R", "2"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "4"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Omega]", "3"], " ", 
     SuperscriptBox["R", "3"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "5"]}]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Omega]", "4"], " ", 
     SuperscriptBox["R", "4"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "6"]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Omega]", "5"], " ", 
     SuperscriptBox["R", "5"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "7"]}]], "+", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Omega]", "6"], " ", 
     SuperscriptBox["R", "6"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "8"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Omega]", "7"], " ", 
     SuperscriptBox["R", "7"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "9"]}]], "+", 
   FractionBox[
    RowBox[{"9", " ", 
     SuperscriptBox["\[Omega]", "8"], " ", 
     SuperscriptBox["R", "8"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "10"]}]], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Omega]", "9"], " ", 
     SuperscriptBox["R", "9"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "11"]}]], "+", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["\[Omega]", "10"], " ", 
     SuperscriptBox["R", "10"]}], 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "12"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "11"],
    SeriesData[$CellContext`R, 0, {}, 0, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[1, 2] Pi^(-1) $CellContext`r^(-2), -
    Pi^(-1) $CellContext`r^(-3) $CellContext`\[Omega], Rational[3, 2] 
    Pi^(-1) $CellContext`r^(-4) $CellContext`\[Omega]^2, (-2) 
    Pi^(-1) $CellContext`r^(-5) $CellContext`\[Omega]^3, Rational[5, 2] 
    Pi^(-1) $CellContext`r^(-6) $CellContext`\[Omega]^4, (-3) 
    Pi^(-1) $CellContext`r^(-7) $CellContext`\[Omega]^5, Rational[7, 2] 
    Pi^(-1) $CellContext`r^(-8) $CellContext`\[Omega]^6, (-4) 
    Pi^(-1) $CellContext`r^(-9) $CellContext`\[Omega]^7, Rational[9, 2] 
    Pi^(-1) $CellContext`r^(-10) $CellContext`\[Omega]^8, (-5) 
    Pi^(-1) $CellContext`r^(-11) $CellContext`\[Omega]^9, Rational[11, 2] 
    Pi^(-1) $CellContext`r^(-12) $CellContext`\[Omega]^10}, 0, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.814514787109562*^9},ExpressionUUID->"c7ef2887-bca7-40be-8299-\
3a5bd6d6a8d1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "n"}], ")"}], " ", 
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "n"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "\[Omega]"}], ")"}], "n"]}], 
         RowBox[{"2", " ", "\[Pi]"}]], 
        RowBox[{"n", "\[GreaterEqual]", "0"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.8144262157766485`*^9, 3.814426236568149*^9}, 
   3.8144263936613693`*^9, {3.8144265669996843`*^9, 3.8144265950163593`*^9}, 
   3.8144267129138994`*^9, 3.814426751001195*^9, 3.814512891573852*^9, {
   3.8145133053595037`*^9, 3.8145133331267166`*^9}, {3.8145147246893587`*^9, 
   3.8145147478099365`*^9}, 
   3.8145147871594954`*^9},ExpressionUUID->"989182dc-7788-424d-bd3a-\
a2c080c2570f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "< ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "n"], TraditionalForm]],ExpressionUUID->
  "4ecd0020-f78e-432d-8c61-c9e1fa7523fd"],
 " \[Phi] >"
}], "Subsection",
 CellChangeTimes->{{3.8139305900392632`*^9, 3.8139306008416076`*^9}, {
  3.8145062989334526`*^9, 3.8145063010716567`*^9}, {3.814513799333011*^9, 
  3.8145137995067663`*^9}},ExpressionUUID->"565db866-0c96-432f-b50f-\
e21e0fefedb9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"r", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"R1", ">", "0"}], ",", 
      RowBox[{"R2", ">", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Derivatives in the radial direction (w.r.t. R)\>\"", 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "K"}], "-", "integral"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intK", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], "//", 
    "Simplify"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Compare", " ", "with", " ", "the", " ", "case", " ", "when", " ", "R", 
    " ", "is", " ", "only", " ", "in", " ", "one", " ", "direction"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"der", "[", "n_", "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{"intK", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "n"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"der", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "30"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<In the limit R \[Rule] 0\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"R", " ", "\[Rule]", " ", 
    RowBox[{"0", " ", "limit"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lim", "=", 
   RowBox[{
    RowBox[{"list2", "/.", 
     RowBox[{"R", "\[Rule]", "0"}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Find sequence function on even terms\>\"", "]"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Remove", " ", "zeroes"}], ",", " ", 
    RowBox[{"and", " ", "\[Pi]"}], ",", " ", "\[Omega]", ",", " ", 
    RowBox[{"r", " ", "terms", " ", "in", " ", "lim"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lim2", "=", 
    RowBox[{
     RowBox[{"lim", "*", "\[Pi]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"r", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Omega]", "\[Rule]", "1"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "sequence", " ", "function", " ", "for", " ", "the", " ", 
    "first", " ", "ten"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gen", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Omega]", "n"], 
      SuperscriptBox["R", "n"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", 
       RowBox[{"n", "+", "2"}]]}]], 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FindSequenceFunction", "[", 
        RowBox[{
         RowBox[{"lim2", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "10"}], "]"}], "]"}], ",", "n"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"1", ",", "n"}], "]"}], "\[Rule]", 
        RowBox[{"n", "!"}]}]}], "/.", 
      RowBox[{"n", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"n", "+", "1"}], ")"}]}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Check\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    FractionBox["gen", 
     SuperscriptBox["R", "n"]], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{
       RowBox[{"Length", "[", "lim2", "]"}], "-", "1"}]}], "}"}]}], "]"}], 
  "\[Equal]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Omega]", "n"], 
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["r", 
        RowBox[{"n", "+", "2"}]]}]], 
     RowBox[{"lim2", "[", 
      RowBox[{"[", 
       RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", 
      RowBox[{
       RowBox[{"Length", "[", "lim2", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.814444830737564*^9, 3.8144450478502736`*^9}, {
   3.814445081395831*^9, 3.8144450886397343`*^9}, 3.814445150328679*^9, {
   3.8144453944964523`*^9, 3.8144454069436827`*^9}, {3.814445440655589*^9, 
   3.8144454410205107`*^9}, {3.814445560598448*^9, 3.8144457059122925`*^9}, {
   3.8144457488745584`*^9, 3.8144460260211396`*^9}, {3.8145133782770476`*^9, 
   3.814513534815178*^9}, {3.814513751517562*^9, 3.814513769910063*^9}, 
   3.8145148783358965`*^9},ExpressionUUID->"b6acb08a-816a-48f4-93df-\
e891bfc4e863"],

Cell[BoxData["\<\"Derivatives in the radial direction (w.r.t. R)\"\>"], \
"Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, {
   3.8145134905374503`*^9, 3.814513535382266*^9}, 3.814513770332774*^9, 
   3.8145148803720174`*^9},ExpressionUUID->"48199482-3dce-4f66-a167-\
010a3975f078"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "\[Pi]", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, {
   3.8145134905580025`*^9, 3.814513535397769*^9}, 3.8145137703573484`*^9, 
   3.8145148803750257`*^9},ExpressionUUID->"294f59fa-a4f2-4a9c-b591-\
a916035b82b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox["\[Omega]", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "3"]}]]}], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Omega]", "2"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "4"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["\[Omega]", "3"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "5"]}]]}], ",", 
   FractionBox[
    RowBox[{"60", " ", 
     SuperscriptBox["\[Omega]", "4"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "6"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"360", " ", 
      SuperscriptBox["\[Omega]", "5"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "7"]}]]}], ",", 
   FractionBox[
    RowBox[{"2520", " ", 
     SuperscriptBox["\[Omega]", "6"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "8"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"20160", " ", 
      SuperscriptBox["\[Omega]", "7"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "9"]}]]}], ",", 
   FractionBox[
    RowBox[{"181440", " ", 
     SuperscriptBox["\[Omega]", "8"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "10"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1814400", " ", 
      SuperscriptBox["\[Omega]", "9"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "11"]}]]}], ",", 
   FractionBox[
    RowBox[{"19958400", " ", 
     SuperscriptBox["\[Omega]", "10"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "12"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"239500800", " ", 
      SuperscriptBox["\[Omega]", "11"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "13"]}]]}], ",", 
   FractionBox[
    RowBox[{"3113510400", " ", 
     SuperscriptBox["\[Omega]", "12"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "14"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"43589145600", " ", 
      SuperscriptBox["\[Omega]", "13"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "15"]}]]}], ",", 
   FractionBox[
    RowBox[{"653837184000", " ", 
     SuperscriptBox["\[Omega]", "14"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "16"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"10461394944000", " ", 
      SuperscriptBox["\[Omega]", "15"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "17"]}]]}], ",", 
   FractionBox[
    RowBox[{"177843714048000", " ", 
     SuperscriptBox["\[Omega]", "16"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "18"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3201186852864000", " ", 
      SuperscriptBox["\[Omega]", "17"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "19"]}]]}], ",", 
   FractionBox[
    RowBox[{"60822550204416000", " ", 
     SuperscriptBox["\[Omega]", "18"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "20"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1216451004088320000", " ", 
      SuperscriptBox["\[Omega]", "19"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "21"]}]]}], ",", 
   FractionBox[
    RowBox[{"25545471085854720000", " ", 
     SuperscriptBox["\[Omega]", "20"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "22"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"562000363888803840000", " ", 
      SuperscriptBox["\[Omega]", "21"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "23"]}]]}], ",", 
   FractionBox[
    RowBox[{"12926008369442488320000", " ", 
     SuperscriptBox["\[Omega]", "22"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "24"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"310224200866619719680000", " ", 
      SuperscriptBox["\[Omega]", "23"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "25"]}]]}], ",", 
   FractionBox[
    RowBox[{"7755605021665492992000000", " ", 
     SuperscriptBox["\[Omega]", "24"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "26"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"201645730563302817792000000", " ", 
      SuperscriptBox["\[Omega]", "25"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "27"]}]]}], ",", 
   FractionBox[
    RowBox[{"5444434725209176080384000000", " ", 
     SuperscriptBox["\[Omega]", "26"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "28"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"152444172305856930250752000000", " ", 
      SuperscriptBox["\[Omega]", "27"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "29"]}]]}], ",", 
   FractionBox[
    RowBox[{"4420880996869850977271808000000", " ", 
     SuperscriptBox["\[Omega]", "28"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "30"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"132626429906095529318154240000000", " ", 
      SuperscriptBox["\[Omega]", "29"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "31"]}]]}], ",", 
   FractionBox[
    RowBox[{"4111419327088961408862781440000000", " ", 
     SuperscriptBox["\[Omega]", "30"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "+", 
        RowBox[{"R", " ", "\[Omega]"}]}], ")"}], "32"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, {
   3.8145134905580025`*^9, 3.814513535397769*^9}, 3.8145137703573484`*^9, 
   3.8145148803900657`*^9},ExpressionUUID->"10a289c4-ab79-48d9-8e79-\
62e0352da336"],

Cell[BoxData["\<\"In the limit R \[Rule] 0\"\>"], "Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, {
   3.8145134905374503`*^9, 3.814513535382266*^9}, 3.814513770332774*^9, 
   3.814514880400092*^9},ExpressionUUID->"f0fe33ac-d02c-4345-a05e-\
c9bdd89b557f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]", " ", 
     SuperscriptBox["r", "2"]}]], ",", 
   RowBox[{"-", 
    FractionBox["\[Omega]", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "3"]}]]}], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Omega]", "2"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "4"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"12", " ", 
      SuperscriptBox["\[Omega]", "3"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "5"]}]]}], ",", 
   FractionBox[
    RowBox[{"60", " ", 
     SuperscriptBox["\[Omega]", "4"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "6"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"360", " ", 
      SuperscriptBox["\[Omega]", "5"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "7"]}]]}], ",", 
   FractionBox[
    RowBox[{"2520", " ", 
     SuperscriptBox["\[Omega]", "6"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "8"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"20160", " ", 
      SuperscriptBox["\[Omega]", "7"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "9"]}]]}], ",", 
   FractionBox[
    RowBox[{"181440", " ", 
     SuperscriptBox["\[Omega]", "8"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "10"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1814400", " ", 
      SuperscriptBox["\[Omega]", "9"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "11"]}]]}], ",", 
   FractionBox[
    RowBox[{"19958400", " ", 
     SuperscriptBox["\[Omega]", "10"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "12"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"239500800", " ", 
      SuperscriptBox["\[Omega]", "11"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "13"]}]]}], ",", 
   FractionBox[
    RowBox[{"3113510400", " ", 
     SuperscriptBox["\[Omega]", "12"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "14"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"43589145600", " ", 
      SuperscriptBox["\[Omega]", "13"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "15"]}]]}], ",", 
   FractionBox[
    RowBox[{"653837184000", " ", 
     SuperscriptBox["\[Omega]", "14"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "16"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"10461394944000", " ", 
      SuperscriptBox["\[Omega]", "15"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "17"]}]]}], ",", 
   FractionBox[
    RowBox[{"177843714048000", " ", 
     SuperscriptBox["\[Omega]", "16"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "18"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3201186852864000", " ", 
      SuperscriptBox["\[Omega]", "17"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "19"]}]]}], ",", 
   FractionBox[
    RowBox[{"60822550204416000", " ", 
     SuperscriptBox["\[Omega]", "18"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "20"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1216451004088320000", " ", 
      SuperscriptBox["\[Omega]", "19"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "21"]}]]}], ",", 
   FractionBox[
    RowBox[{"25545471085854720000", " ", 
     SuperscriptBox["\[Omega]", "20"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "22"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"562000363888803840000", " ", 
      SuperscriptBox["\[Omega]", "21"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "23"]}]]}], ",", 
   FractionBox[
    RowBox[{"12926008369442488320000", " ", 
     SuperscriptBox["\[Omega]", "22"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "24"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"310224200866619719680000", " ", 
      SuperscriptBox["\[Omega]", "23"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "25"]}]]}], ",", 
   FractionBox[
    RowBox[{"7755605021665492992000000", " ", 
     SuperscriptBox["\[Omega]", "24"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "26"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"201645730563302817792000000", " ", 
      SuperscriptBox["\[Omega]", "25"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "27"]}]]}], ",", 
   FractionBox[
    RowBox[{"5444434725209176080384000000", " ", 
     SuperscriptBox["\[Omega]", "26"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "28"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"152444172305856930250752000000", " ", 
      SuperscriptBox["\[Omega]", "27"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "29"]}]]}], ",", 
   FractionBox[
    RowBox[{"4420880996869850977271808000000", " ", 
     SuperscriptBox["\[Omega]", "28"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "30"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"132626429906095529318154240000000", " ", 
      SuperscriptBox["\[Omega]", "29"]}], 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["r", "31"]}]]}], ",", 
   FractionBox[
    RowBox[{"4111419327088961408862781440000000", " ", 
     SuperscriptBox["\[Omega]", "30"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["r", "32"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, {
   3.8145134905580025`*^9, 3.814513535397769*^9}, 3.8145137703573484`*^9, 
   3.814514880410118*^9},ExpressionUUID->"a6f7675e-80e9-4efc-a66f-\
3a3826d900bf"],

Cell[BoxData["\<\"Find sequence function on even terms\"\>"], "Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, {
   3.8145134905374503`*^9, 3.814513535382266*^9}, 3.814513770332774*^9, 
   3.8145148804208*^9},ExpressionUUID->"9761c11b-8651-4da7-91d9-c19268a37bd8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], " ", 
   SuperscriptBox["r", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "n"}]], " ", 
   SuperscriptBox["R", "n"], " ", 
   SuperscriptBox["\[Omega]", "n"], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "n"}], ")"}], "!"}]}], 
  RowBox[{"2", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, {
   3.8145134905580025`*^9, 3.814513535397769*^9}, 3.8145137703573484`*^9, 
   3.814514880424306*^9},ExpressionUUID->"2635d106-bad5-4b18-bd96-\
269a0424fd7b"],

Cell[BoxData["\<\"Check\"\>"], "Print",
 CellChangeTimes->{{3.81444491461247*^9, 3.8144449698491893`*^9}, {
   3.8144450024073873`*^9, 3.814445048151433*^9}, 3.8144450824955773`*^9, 
   3.814445150778048*^9, 3.8144452482776823`*^9, {3.814445414954095*^9, 
   3.814445441329992*^9}, {3.8144455646510963`*^9, 3.814445586553588*^9}, {
   3.8144456696413717`*^9, 3.8144457064606285`*^9}, {3.8144457494201517`*^9, 
   3.8144458165711627`*^9}, {3.814445849461049*^9, 3.814445867126507*^9}, {
   3.814445954966905*^9, 3.814445977579606*^9}, 3.8144460263630543`*^9, {
   3.8145134905374503`*^9, 3.814513535382266*^9}, 3.814513770332774*^9, 
   3.814514880427314*^9},ExpressionUUID->"e210a641-1986-4af4-9d6d-\
3f329c4d92da"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8144449146245465`*^9, 3.814444969854203*^9}, {
   3.8144450024128995`*^9, 3.8144450481948905`*^9}, 3.814445082513625*^9, 
   3.81444515078203*^9, 3.8144452482826953`*^9, {3.8144454149586067`*^9, 
   3.8144454413345056`*^9}, {3.814445564655608*^9, 3.8144455865591016`*^9}, {
   3.8144456698368998`*^9, 3.8144457042275467`*^9}, {3.8144457470381174`*^9, 
   3.8144458166307726`*^9}, {3.814445849533757*^9, 3.814445867133527*^9}, {
   3.814445955027566*^9, 3.814445977628296*^9}, 3.814446026433711*^9, {
   3.8145134905580025`*^9, 3.814513535397769*^9}, 3.8145137703573484`*^9, 
   3.8145148804288173`*^9},ExpressionUUID->"e39f2a1e-735d-45aa-a753-\
473ad0fa7127"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Conformal block decomposition", "Section",
 CellChangeTimes->{{3.820906943737728*^9, 
  3.8209069616085324`*^9}},ExpressionUUID->"147fce3d-5c59-444f-a75f-\
bf6f99f488fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Lightcone vector P\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "two", " ", "lightcone", " ", "vectors"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"a_", ",", "r_", ",", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"a", "\[Equal]", "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}],
       ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"a", "\[Equal]", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "r"], ",", 
          RowBox[{
           RowBox[{"-", "r"}], "+", 
           FractionBox[
            SuperscriptBox["\[Rho]", "2"], "r"]}], ",", 
          FractionBox["\[Rho]", "r"], ",", "0", ",", "0", ",", "0"}], "}"}]}],
        "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Lightcone", " ", "vector", " ", "p"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"a", ",", "r1", ",", 
      RowBox[{"-", "\[Rho]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Lightcone vector Q\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"a", ",", "r2", ",", 
      RowBox[{"+", "\[Rho]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<P times Q matrix\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Lightcone", " ", "scalar", " ", "product", " ", "between", " ", 
    RowBox[{"p", "[", 
     RowBox[{"a", ",", " ", 
      RowBox[{"+", "1"}]}], "]"}], " ", "and", " ", 
    RowBox[{"p", "[", 
     RowBox[{"a", ",", " ", 
      RowBox[{"-", "1"}]}], "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"scalar", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"a", ",", "r1", ",", 
            RowBox[{"-", "\[Rho]"}]}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"b", ",", "r2", ",", "\[Rho]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"a", ",", "r1", ",", 
            RowBox[{"-", "\[Rho]"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"b", ",", "r2", ",", "\[Rho]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "2"]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"a", ",", "r1", ",", 
           RowBox[{"-", "\[Rho]"}]}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], 
        RowBox[{
         RowBox[{"p", "[", 
          RowBox[{"b", ",", "r2", ",", "\[Rho]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "3", ",", "6"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "P", " ", "times", " ", "Q", " ", "matrix"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pq", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"scalar", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PQ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"pq", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The matrix M\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{
    RowBox[{"PQ", ".", "PQ"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The cross-ratios \[Eta]a: a = 1, 2, 3\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"[", 
         RowBox[{"j", ",", "j"}], "]"}], "]"}], "a"], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]List", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Eta]", "[", "a", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<These cross-ratios can be written in terms of a new one\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]2", "[", "a_", "]"}], ":=", 
   RowBox[{"2", "+", 
    SuperscriptBox["\[Xi]", "a"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]2", "[", "a", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The single cross-ratio\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CR\[Xi]", "=", 
   RowBox[{"{", 
    RowBox[{"\[Xi]", "\[Rule]", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r1", "2"], "+", 
         SuperscriptBox["r2", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], ")"}], "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["r1", "2"], " ", 
       SuperscriptBox["r2", "2"]}]]}], "}"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Check\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Does", " ", "it", " ", "give", " ", "the", " ", "same", " ", "cross"}], 
    "-", 
    RowBox[{"ratios", "?"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[Eta]2", "[", "a", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[Equal]", 
     "\[Eta]List"}], "/.", "CR\[Xi]"}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<\[Xi] in terms of \[Eta][a]\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"\[Eta]a", "\[Equal]", 
       RowBox[{"\[Eta]2", "[", "a", "]"}]}], ",", "\[Xi]"}], "]"}], "//", 
    "Simplify"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<The derivative of \[Eta]a w.r.t \[Eta]1\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]", "[", "a_", "]"}], ":=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Eta]2", "[", "a", "]"}], ",", "\[Xi]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d\[Eta]", "[", "a", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The derivative of \[Xi] w.r.t \[Eta]a (in terms of \[Eta]1) (can also \
be seen using the implicit theorem)\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"ans", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], ",", "\[Eta]a"}], 
     "]"}], "/.", 
    RowBox[{"\[Eta]a", "\[Rule]", 
     RowBox[{"\[Eta]2", "[", "a", "]"}]}]}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The \!\(\*FractionBox[\(LAB\\\ \[Eta]a\\\ LAB\\\ \[Eta]b\), \
\(2\)]\)-matrix\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", "a", " ", "b", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]2", "[", 
         RowBox[{"a", "+", "b", "-", "1"}], "]"}], "-", 
        RowBox[{"\[Eta]2", "[", 
         RowBox[{"a", "+", "b"}], "]"}]}], ")"}]}], "//", "Expand"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"a", ",", "b"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "3"}], "}"}]}], "]"}], "//", "MatrixForm"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<The \!\(\*SuperscriptBox[\(L\), \(2\)]\) \[Eta]a-matrix\>\"", "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", 
     SuperscriptBox["L", "2"], " ", "\[Eta]a"}], "-", "matrix"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"a", "\[Equal]", "1"}], ",", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"d", "+", "2"}], ")"}], 
           RowBox[{"\[Eta]2", "[", "1", "]"}]}]}], ")"}]}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"a", "\[Equal]", "2"}], ",", 
         RowBox[{"4", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", "k"}]}], ")"}], 
             RowBox[{"\[Eta]2", "[", "1", "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"d", "+", "3"}], ")"}], 
             RowBox[{"\[Eta]2", "[", "2", "]"}]}], "-", 
            SuperscriptBox[
             RowBox[{"\[Eta]2", "[", "1", "]"}], "2"]}], ")"}]}], ",", 
         RowBox[{"2", "a", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "-", "1", "+", 
               RowBox[{"2", "k"}]}], ")"}], 
             RowBox[{"\[Eta]2", "[", 
              RowBox[{"a", "-", "1"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "1", "+", "d"}], ")"}], 
             RowBox[{"\[Eta]2", "[", "a", "]"}]}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Eta]2", "[", "b", "]"}], 
               RowBox[{"\[Eta]2", "[", 
                RowBox[{"a", "-", "1", "-", "b"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", 
                RowBox[{"a", "-", "2"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[Eta]2", "[", "b", "]"}], 
               RowBox[{"\[Eta]2", "[", 
                RowBox[{"a", "-", "b"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "1", ",", 
                RowBox[{"a", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
        "]"}]}], "]"}], "//", "Expand"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"B", "[", "a", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<The differential equation for the conformal blocks\>\"", 
   "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Double", " ", "derivatives"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dbl", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "b"}], "]"}], 
        RowBox[{"d\[Eta]", "[", "a", "]"}], 
        RowBox[{"d\[Eta]", "[", "b", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "3"}], "}"}]}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Single", " ", "derivatives"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sng", "=", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"B", "[", "a", "]"}], 
        RowBox[{"d\[Eta]", "[", "a", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "3"}], "}"}]}], "]"}], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Differential", " ", "equation"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{
    RowBox[{"dbl", "+", "sng", "+", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], 
      RowBox[{"f", "[", "\[Xi]", "]"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "\[Equal]", "0"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Ansatz (this should be sumed over b \[GreaterEqual] 0)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"a", "[", "b", "]"}], 
    SuperscriptBox["\[Xi]", "b"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "\[Xi]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Plug this into the differential operator and shift n such that all \
sums are over n \[GreaterEqual] 0\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"One", " ", "coefficient"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeff", "[", "n_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Expand", "[", "diff", "]"}], ",", 
       SuperscriptBox["\[Xi]", "n"]}], "]"}], 
     SuperscriptBox["\[Xi]", "n"]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "differential", " ", "operator"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Expand", "[", "diff", "]"}], ",", "\[Xi]", ",", "Simplify"}],
        "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"coeff", "[", 
         RowBox[{"b", "-", "1"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"coeff", "[", 
           RowBox[{"b", "-", "1"}], "]"}], "/.", 
          RowBox[{"b", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"b", "+", "1"}], ")"}]}]}], ")"}]}], "}"}]}], "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"coeff", "[", 
         RowBox[{"b", "+", "c"}], "]"}], "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"coeff", "[", 
           RowBox[{"b", "+", "c"}], "]"}], "/.", 
          RowBox[{"b", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"b", "-", "c"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff2", "\[Equal]", "0"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<Check that it's the same as the original differential equation\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{"diff", ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "0", ",", "30"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", "10"}], "}"}]}], "]"}], ",", "\[Xi]"}],
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{"diff2", ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "0", ",", "30"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", "10"}], "}"}]}], "]"}], ",", 
     "\[Xi]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"a", "[", "n_", "]"}], "\[RuleDelayed]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "<", "0"}], ",", "0", ",", 
      RowBox[{"a", "[", "n", "]"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "\[Equal]", "%%"}], "//", "Simplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Solve the ODE for a[n] (a[-n] = 0 if n > 0)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"diff2", "\[Equal]", "0"}], ",", 
        RowBox[{"a", "[", 
         RowBox[{"b", "+", "1"}], "]"}]}], "]"}], "/.", 
      RowBox[{"b", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"b", "-", "1"}], ")"}]}]}], ",", 
     RowBox[{"a", "[", "__", "]"}], ",", "Simplify"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<There are ten unknowns (a[b-9], ..., a[b]).\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<We will find the first eight coefficients in terms of a[0] (since this \
result may not hold for those).\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<This allows us to recursively find all other coefficents in terms of \
a[0].\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<a[0] can be absorbed into the OPE coefficient or normalized away.\>\"",
   "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<The first eight coefficients in terms of a[0], and absorb a[0] into \
the OPE coefficients, i.e. we set a[0] to one\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{"diff", ",", 
              RowBox[{"{", 
               RowBox[{"b", ",", "0", ",", "30"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Xi]", ",", "0", ",", "7"}], "}"}]}], "]"}], ",", 
          "\[Xi]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"a", "[", "b", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Solve the recursion formula for general a[b] (in d = 4 and k = \
3)\>\"", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Casimir", " ", "operator"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "d"}], ")"}]}], "+", 
     RowBox[{"l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "d", "-", "2"}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "List", " ", "with", " ", "recursive", " ", "formula", " ", "for", " ", 
     RowBox[{"a", "[", "b", "]"}]}], ",", " ", 
    RowBox[{
    "and", " ", "the", " ", "first", " ", "eight", " ", "coefficients"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"list", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "b", "]"}], "\[Equal]", 
           RowBox[{"ans1", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], "/.", 
          RowBox[{
           RowBox[{"a", "[", "0", "]"}], "\[Rule]", "1"}]}], ",", 
         RowBox[{
          RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", "s", "]"}], "\[Equal]", 
             RowBox[{"ans2", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "s", ",", "2"}], "]"}], "]"}]}], "/.", 
            RowBox[{
             RowBox[{"a", "[", "0", "]"}], "\[Rule]", "1"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "}"}], "]"}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d", "\[Rule]", "4"}], ",", 
        RowBox[{"k", "\[Rule]", "3"}]}], "}"}]}], "//", "Simplify"}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Solve", " ", "the", " ", "recursion", " ", "formula", " ", "for", " ", 
    "general", " ", 
    RowBox[{"a", "[", "b", "]"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"coeff", "=", 
  RowBox[{"RSolve", "[", 
   RowBox[{"list", ",", 
    RowBox[{"a", "[", "b", "]"}], ",", "b"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8209070296152954`*^9, 3.8209071653465986`*^9}, {
  3.8209147238744144`*^9, 3.8209147473524756`*^9}, {3.8209147792151814`*^9, 
  3.82091489839431*^9}, {3.820914945271907*^9, 3.820914973135244*^9}, {
  3.820915020018341*^9, 3.8209150322015924`*^9}, {3.8209151932166185`*^9, 
  3.8209151935480704`*^9}, {3.8209153753910494`*^9, 3.8209154125753145`*^9}, {
  3.820915634992776*^9, 3.820915645398121*^9}, {3.8209157813945293`*^9, 
  3.820915806074926*^9}, {3.8209164524266696`*^9, 
  3.8209164560959406`*^9}},ExpressionUUID->"9ada79ba-6096-4d3f-9e72-\
5ff8c6b49f68"],

Cell[BoxData["\<\"Lightcone vector P\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164566381927`*^9},ExpressionUUID->"afb46e71-e85d-49ab-968f-\
befca0c8bb9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "r1"], ",", 
     RowBox[{
      RowBox[{"-", "r1"}], "+", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], "r1"]}], ",", 
     RowBox[{"-", 
      FractionBox["\[Rho]", "r1"]}], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.820916456642705*^9},ExpressionUUID->"91be16f8-4224-49b3-b282-\
42b068f9897c"],

Cell[BoxData["\<\"Lightcone vector Q\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164566472216`*^9},ExpressionUUID->"b62d0e23-45a2-4655-85a3-\
e36620766acc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "r2"], ",", 
     RowBox[{
      RowBox[{"-", "r2"}], "+", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], "r2"]}], ",", 
     FractionBox["\[Rho]", "r2"], ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164566502247`*^9},ExpressionUUID->"c3ec9a6f-66b2-44cb-b739-\
09e7dca4af10"],

Cell[BoxData["\<\"P times Q matrix\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456651258*^9},ExpressionUUID->"7b07e28c-4140-4b67-8151-\
6c2ebf632c45"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["r1", "2"], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], 
       RowBox[{"2", " ", "r1", " ", "r2"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.820916456651258*^9},ExpressionUUID->"b94f35aa-5506-4a03-b1e5-\
76c0c2ab0069"],

Cell[BoxData["\<\"The matrix M\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456651258*^9},ExpressionUUID->"6873511a-c9b2-4157-b32f-\
8f83014498a9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0"},
     {"0", "1", "0"},
     {"0", "0", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r1", "2"], "+", 
          SuperscriptBox["r2", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], ")"}], "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["r1", "2"], " ", 
        SuperscriptBox["r2", "2"]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.820916456651258*^9},ExpressionUUID->"a22abbee-4bd4-4800-8a59-\
87f4820a656c"],

Cell[BoxData["\<\"The cross-ratios \[Eta]a: a = 1, 2, 3\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456651258*^9},ExpressionUUID->"98cbe99e-a1ac-4ca8-a5a1-\
3906d91ce885"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r1", "2"], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], ")"}], "2"], 
     RowBox[{"4", " ", 
      SuperscriptBox["r1", "2"], " ", 
      SuperscriptBox["r2", "2"]}]]}], ",", 
   RowBox[{"2", "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r1", "2"], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], ")"}], "4"], 
     RowBox[{"16", " ", 
      SuperscriptBox["r1", "4"], " ", 
      SuperscriptBox["r2", "4"]}]]}], ",", 
   RowBox[{"2", "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r1", "2"], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Rho]", "2"]}]}], ")"}], "6"], 
     RowBox[{"64", " ", 
      SuperscriptBox["r1", "6"], " ", 
      SuperscriptBox["r2", "6"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164566668863`*^9},ExpressionUUID->"fca03bd7-03de-4a89-827c-\
133d95339651"],

Cell[BoxData["\<\"These cross-ratios can be written in terms of a new \
one\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164566668863`*^9},ExpressionUUID->"23fdd32e-23df-4b38-b64a-\
6b06c890d39f"],

Cell[BoxData[
 RowBox[{"2", "+", 
  SuperscriptBox["\[Xi]", "a"]}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164566668863`*^9},ExpressionUUID->"bdb8e380-a1ee-4644-b810-\
fcc1252395ea"],

Cell[BoxData["\<\"The single cross-ratio\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164566668863`*^9},ExpressionUUID->"75672b07-708a-4958-a1e7-\
661fa851f7dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Xi]", "\[Rule]", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r1", "2"], "+", 
       SuperscriptBox["r2", "2"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Rho]", "2"]}]}], ")"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox["r1", "2"], " ", 
     SuperscriptBox["r2", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164566668863`*^9},ExpressionUUID->"d5e07cad-ed6a-4f88-9ee7-\
19943935b8ab"],

Cell[BoxData["\<\"Check\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456682513*^9},ExpressionUUID->"1c76e8ce-2b4f-49f9-9e0c-\
e64ba5f51995"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.820916456682513*^9},ExpressionUUID->"9ceac91a-3489-454e-8fe0-\
17441da83e18"],

Cell[BoxData["\<\"\[Xi] in terms of \[Eta][a]\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456682513*^9},ExpressionUUID->"df32f980-fe86-4e7a-87b9-\
495d38daa31b"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ifun",
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"",2,753,22,18378558344899155046,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.820915194008233*^9, {3.8209153849098554`*^9, 3.820915413514642*^9}, 
   3.820915646197539*^9, 3.820915809177302*^9, 
   3.820916456682513*^9},ExpressionUUID->"fae5be35-7fa8-4268-852d-\
4376936beadf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Xi]", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[Eta]a"}], ")"}], 
     FractionBox["1", "a"]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164566981707`*^9},ExpressionUUID->"1397d981-fd89-443d-af22-\
42e7834d5e13"],

Cell[BoxData["\<\"The derivative of \[Eta]a w.r.t \[Eta]1\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164566981707`*^9},ExpressionUUID->"2f0f734b-65f1-4e4b-b5b3-\
7b3db69acc58"],

Cell[BoxData[
 RowBox[{"a", " ", 
  SuperscriptBox["\[Xi]", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "a"}]]}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164567137938`*^9},ExpressionUUID->"bba68955-dc64-47b7-bba0-\
110eb57e2bbc"],

Cell[BoxData["\<\"The derivative of \[Xi] w.r.t \[Eta]a (in terms of \[Eta]1) \
(can also be seen using the implicit theorem)\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164567137938`*^9},ExpressionUUID->"bc328304-444a-42e8-9512-\
8053c75d75cf"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    SuperscriptBox["\[Xi]", "a"], ")"}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", "a"]}]], "a"]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164567137938`*^9},ExpressionUUID->"1badbf5e-6da2-4d55-b4dd-\
c773ca246af9"],

Cell[BoxData["\<\"The \\!\\(\\*FractionBox[\\(LAB\\\\ \[Eta]a\\\\ LAB\\\\ \
\[Eta]b\\), \\(2\\)]\\)-matrix\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164567137938`*^9},ExpressionUUID->"b66c4579-1a53-44e1-9327-\
9615f9b9219d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "3"]}]},
     {
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "2"]}], 
      RowBox[{
       RowBox[{"-", "16"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "3"]}], 
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "4"]}]},
     {
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "3"]}], 
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "4"]}], 
      RowBox[{
       RowBox[{"-", "36"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
       SuperscriptBox["\[Xi]", "5"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164567137938`*^9},ExpressionUUID->"9df28d1e-6caf-4b11-a55a-\
2efe14ad9e04"],

Cell[BoxData["\<\"The \\!\\(\\*SuperscriptBox[\\(L\\), \\(2\\)]\\) \
\[Eta]a-matrix\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456729392*^9},ExpressionUUID->"a80e5884-ca22-4604-b23e-\
eaf51d181e5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      SuperscriptBox["k", "2"], "+", 
      RowBox[{"2", " ", "\[Xi]"}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Xi]"}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"3", " ", "\[Xi]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "-", 
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "6"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      SuperscriptBox["\[Xi]", "2"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Xi]", "3"]}], "-", 
      RowBox[{"2", " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.820916456729392*^9},ExpressionUUID->"9666e8cb-ca0f-4754-b41c-\
1e370751e06d"],

Cell[BoxData["\<\"The differential equation for the conformal blocks\"\>"], \
"Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456729392*^9},ExpressionUUID->"fb28afd1-f909-4cc9-b926-\
9ce46c373dbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], " ", 
    RowBox[{"f", "[", "\[Xi]", "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      SuperscriptBox["k", "2"], "-", 
      RowBox[{"2", " ", "\[Xi]"}], "-", 
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "-", 
      RowBox[{"4", " ", "\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"3", " ", "\[Xi]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "-", 
         RowBox[{"2", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Xi]"}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["\[Xi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         SuperscriptBox["\[Xi]", "2"], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Xi]", "3"]}], "-", 
         RowBox[{"2", " ", "k", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["\[Xi]", "3"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]",
      MultilineFunction->None], "[", "\[Xi]", "]"}]}], "-", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Xi]", "4"]}]}], ")"}], "2"], " ", 
    RowBox[{
     SuperscriptBox["f", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Xi]", "]"}]}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.820916456729392*^9},ExpressionUUID->"fffb4028-986c-4246-9e09-\
283cf2e4c739"],

Cell[BoxData["\<\"Ansatz (this should be sumed over b \[GreaterEqual] \
0)\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456729392*^9},ExpressionUUID->"8a24dca8-0038-485f-aaf0-\
409ebd03e9c7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[Xi]", "b"], " ", 
  RowBox[{"a", "[", "b", "]"}]}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164567465267`*^9},ExpressionUUID->"53527599-2659-4bd6-9d2a-\
33c744344852"],

Cell[BoxData["\<\"Plug this into the differential operator and shift n such \
that all sums are over n \[GreaterEqual] 0\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456748558*^9},ExpressionUUID->"ef1f5927-9c57-4d90-98f2-\
01b4c5a75994"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["\[Xi]", "b"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "324"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "b"}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "b"}], "]"}]}], "+", 
     RowBox[{"324", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "b"}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "b"}], "]"}]}], "-", 
     RowBox[{"288", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "b"}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "b"}], "]"}]}], "+", 
     RowBox[{"288", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "b"}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "b"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "286"}], "+", 
        RowBox[{"68", " ", "b"}], "+", 
        RowBox[{"9", " ", "d"}]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "b"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "281"}], "+", 
        RowBox[{"68", " ", "b"}], "+", 
        RowBox[{"18", " ", "k"}]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "b"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"4", " ", "b"}], "+", "d"}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "b"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "58"}], "+", 
        RowBox[{"8", " ", "b"}], "-", 
        RowBox[{"9", " ", "d"}], "+", 
        RowBox[{"22", " ", "k"}]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "b"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "b"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "b"}], "-", 
        RowBox[{"2", " ", "d"}], "+", 
        SuperscriptBox["k", "2"]}], ")"}], " ", 
      RowBox[{"a", "[", 
       RowBox[{"1", "+", "b"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"a", "[", "b", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"32", "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"9", " ", "d"}], "-", 
           RowBox[{"16", " ", "k"}]}], ")"}]}], "+", 
        RowBox[{"c", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], ")"}]}]}], ")"}]}], 
  "\[Equal]", "0"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164567884893`*^9},ExpressionUUID->"fad4dc32-92b8-4877-8fa9-\
4927ef069f82"],

Cell[BoxData["\<\"Check that it's the same as the original differential \
equation\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.8209164568041186`*^9},ExpressionUUID->"d8b7297f-81de-42fc-849d-\
6a98d16a6c89"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.820916456998031*^9},ExpressionUUID->"8246d9ff-c469-46f5-a883-\
c834c9f91e0a"],

Cell[BoxData["\<\"Solve the ODE for a[n] (a[-n] = 0 if n > 0)\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916456998031*^9},ExpressionUUID->"92c84035-5d24-422e-bc76-\
e36c4ec6ed01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "[", "b", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"162", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "10"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "b"}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"162", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "b"}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "b"}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"144", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "b"}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "354"}], "+", 
         RowBox[{"68", " ", "b"}], "+", 
         RowBox[{"9", " ", "d"}]}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "349"}], "+", 
         RowBox[{"68", " ", "b"}], "+", 
         RowBox[{"18", " ", "k"}]}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"4", " ", "b"}], "+", "d"}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "b"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "b"}], "-", 
         RowBox[{"9", " ", "d"}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "k"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "b"}], "]"}]}], 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "b"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"30", "+", 
            RowBox[{"2", " ", "b"}], "+", 
            RowBox[{"9", " ", "d"}], "-", 
            RowBox[{"16", " ", "k"}]}], ")"}]}], "+", 
         RowBox[{"c", "[", 
          RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], ")"}]}], 
      RowBox[{"2", " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "b"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         SuperscriptBox["k", "2"]}], ")"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164570525103`*^9},ExpressionUUID->"6b62def7-1dc1-4615-9601-\
ec6f54f061b4"],

Cell[CellGroupData[{

Cell[BoxData["\<\"There are ten unknowns (a[b-9], ..., a[b]).\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916457068162*^9},ExpressionUUID->"e1fdca33-98ee-4371-8f8d-\
66e285efac74"],

Cell[BoxData["\<\"We will find the first eight coefficients in terms of a[0] \
(since this result may not hold for those).\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916457068162*^9},ExpressionUUID->"b1a9b3e1-3a40-4d77-a22f-\
9a2a6d5e1b91"],

Cell[BoxData["\<\"This allows us to recursively find all other coefficents in \
terms of a[0].\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916457068162*^9},ExpressionUUID->"73708ef1-8569-4451-9d5a-\
f1539988aa21"],

Cell[BoxData["\<\"a[0] can be absorbed into the OPE coefficient or normalized \
away.\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916457068162*^9},ExpressionUUID->"a3a52cce-b337-4e2c-8214-\
b49dd61b53b5"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916457083765*^9},ExpressionUUID->"75f9229d-96c6-4ddd-aa6c-\
3c62e9ee88b5"],

Cell[BoxData["\<\"The first eight coefficients in terms of a[0], and absorb \
a[0] into the OPE coefficients, i.e. we set a[0] to one\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916457083765*^9},ExpressionUUID->"cf030927-00a8-49d1-80c4-\
500da8c60a7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"c", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], 
      RowBox[{"8", "+", 
       RowBox[{"4", " ", "d"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"]}]}]]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"68", "+", 
          RowBox[{"18", " ", "d"}], "-", 
          RowBox[{"32", " ", "k"}], "-", 
          RowBox[{"c", "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], ")"}], " ", 
        RowBox[{"c", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}]}]]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "3", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"45", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"2", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"213", "-", 
               RowBox[{"100", " ", "k"}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"264", "-", 
               RowBox[{"258", " ", "k"}], "+", 
               RowBox[{"85", " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["k", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "212"}], "-", 
            RowBox[{"54", " ", "d"}], "+", 
            RowBox[{"96", " ", "k"}]}], ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"c", "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "2"]}], ")"}]}], 
      RowBox[{"48", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "d"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "d"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "4", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"97", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["d", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"794", "-", 
               RowBox[{"288", " ", "k"}], "+", 
               RowBox[{"77", " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"5283", "-", 
               RowBox[{"4634", " ", "k"}], "+", 
               RowBox[{"1672", " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"342", " ", 
                SuperscriptBox["k", "3"]}], "+", 
               SuperscriptBox["k", "4"]}], ")"}]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"2508", "-", 
               RowBox[{"3507", " ", "k"}], "+", 
               RowBox[{"1982", " ", 
                SuperscriptBox["k", "2"]}], "-", 
               RowBox[{"606", " ", 
                SuperscriptBox["k", "3"]}], "+", 
               RowBox[{"89", " ", 
                SuperscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"603", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             RowBox[{"(", 
              RowBox[{"747", "-", 
               RowBox[{"308", " ", "k"}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3549"}], "+", 
               RowBox[{"3156", " ", "k"}], "-", 
               RowBox[{"848", " ", 
                SuperscriptBox["k", "2"]}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox["k", "3"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"c", "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"110", "+", 
            RowBox[{"27", " ", "d"}], "-", 
            RowBox[{"48", " ", "k"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"c", "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "3"]}], ")"}]}], 
      RowBox[{"384", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "d"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "d"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "d"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "d"}], "-", 
         SuperscriptBox["k", "2"]}], ")"}]}]]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "5", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "384"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1714944"}], "+", 
             RowBox[{"603", " ", 
              SuperscriptBox["d", "4"]}], "+", 
             RowBox[{"3086784", " ", "k"}], "-", 
             RowBox[{"2349500", " ", 
              SuperscriptBox["k", "2"]}], "+", 
             RowBox[{"1030808", " ", 
              SuperscriptBox["k", "3"]}], "-", 
             RowBox[{"280144", " ", 
              SuperscriptBox["k", "4"]}], "+", 
             RowBox[{"40544", " ", 
              SuperscriptBox["k", "5"]}], "-", 
             RowBox[{"1945", " ", 
              SuperscriptBox["k", "6"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["k", "7"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"7774", "-", 
                RowBox[{"436", " ", "k"}], "+", 
                RowBox[{"1395", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"64395", "-", 
                RowBox[{"45308", " ", "k"}], "+", 
                RowBox[{"17093", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"4903", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"99", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "587324"}], "+", 
                RowBox[{"738920", " ", "k"}], "-", 
                RowBox[{"396348", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"131732", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"23609", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"802", " ", 
                 SuperscriptBox["k", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5505", " ", 
              SuperscriptBox["d", "3"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2766", "-", 
                RowBox[{"885", " ", "k"}], "+", 
                RowBox[{"130", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"192267", "-", 
                RowBox[{"152474", " ", "k"}], "+", 
                RowBox[{"41144", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"6840", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"82638", "-", 
                RowBox[{"107403", " ", "k"}], "+", 
                RowBox[{"51853", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"13047", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"1787", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"50644", "+", 
             RowBox[{"2115", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"43120", " ", "k"}], "+", 
             RowBox[{"10160", " ", 
              SuperscriptBox["k", "2"]}], "-", 
             RowBox[{"880", " ", 
              SuperscriptBox["k", "3"]}], "+", 
             RowBox[{"40", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"543", "-", 
                RowBox[{"208", " ", "k"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "2"]}], "-", 
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{"38", "+", 
             RowBox[{"9", " ", "d"}], "-", 
             RowBox[{"16", " ", "k"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "4"]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3840", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "6", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3840", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8055", " ", 
              SuperscriptBox["d", "5"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"9195", "+", 
                RowBox[{"24952", " ", "k"}], "+", 
                RowBox[{"7524", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"569911", "-", 
                RowBox[{"259656", " ", "k"}], "+", 
                RowBox[{"112170", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"42312", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"2268", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5075076", "-", 
                RowBox[{"5477012", " ", "k"}], "+", 
                RowBox[{"2709150", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"967164", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"192255", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"14430", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["k", "6"]}]}], ")"}]}], "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "67435664"}], "+", 
                RowBox[{"111022560", " ", "k"}], "-", 
                RowBox[{"78662020", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"34085992", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"9708482", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"1590492", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"128706", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"676", " ", 
                 SuperscriptBox["k", "7"]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"39105792", "-", 
                RowBox[{"86311488", " ", "k"}], "+", 
                RowBox[{"82186084", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"45980296", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"16959874", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"4120188", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"612270", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"48156", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"315", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36369", " ", 
              SuperscriptBox["d", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"893611", "-", 
                RowBox[{"159864", " ", "k"}], "+", 
                RowBox[{"59670", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"15317595", "-", 
                RowBox[{"10163346", " ", "k"}], "+", 
                RowBox[{"2652266", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"602766", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"9153", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30292827"}], "+", 
                RowBox[{"35680080", " ", "k"}], "-", 
                RowBox[{"16015584", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"4282066", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"695537", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"18756", " ", 
                 SuperscriptBox["k", "5"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "39988296"}], "+", 
                RowBox[{"68426076", " ", "k"}], "-", 
                RowBox[{"46624590", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"17533812", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"4199101", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"558586", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"21835", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"162", " ", 
                 SuperscriptBox["k", "7"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"68265", " ", 
              SuperscriptBox["d", "3"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"85407", "-", 
                RowBox[{"25800", " ", "k"}], "+", 
                RowBox[{"2620", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"2125299", "-", 
                RowBox[{"1611968", " ", "k"}], "+", 
                RowBox[{"366648", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"51300", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"1742037", "-", 
                RowBox[{"2199312", " ", "k"}], "+", 
                RowBox[{"969512", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"209728", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"26868", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5445", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"40", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"1443", "-", 
                RowBox[{"524", " ", "k"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "33331"}], "+", 
                RowBox[{"27660", " ", "k"}], "-", 
                RowBox[{"5920", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"440", " ", 
                 SuperscriptBox["k", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "3"]}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{"118", "+", 
             RowBox[{"27", " ", "d"}], "-", 
             RowBox[{"48", " ", "k"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "4"]}], "+", 
          SuperscriptBox[
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "5"]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"46080", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "7", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "46080"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"47939", " ", 
              SuperscriptBox["d", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"661346", "-", 
                RowBox[{"542088", " ", "k"}], "-", 
                RowBox[{"24922", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3481139", "-", 
                RowBox[{"37770", " ", "k"}], "+", 
                RowBox[{"449564", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"201897", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"28770", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"129835436", "-", 
                RowBox[{"111309072", " ", "k"}], "+", 
                RowBox[{"49931740", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"19772280", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"3947427", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"516510", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"4148", " ", 
                 SuperscriptBox["k", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1534747152"}], "+", 
                RowBox[{"2249959744", " ", "k"}], "-", 
                RowBox[{"1451669360", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"619109904", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"180604342", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"31740908", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"3603103", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"56070", " ", 
                 SuperscriptBox["k", "7"]}], "-", 
                RowBox[{"178", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1961200688"}], "+", 
                RowBox[{"4017430624", " ", "k"}], "-", 
                RowBox[{"3563904320", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"1910822848", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"701453666", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"174725772", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"28501901", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"2860394", " ", 
                 SuperscriptBox["k", "7"]}], "-", 
                RowBox[{"62401", " ", 
                 SuperscriptBox["k", "8"]}], "+", 
                RowBox[{"468", " ", 
                 SuperscriptBox["k", "9"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"925575552", "-", 
                RowBox[{"2437691232", " ", "k"}], "+", 
                RowBox[{"2798250400", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"1900843104", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"868744304", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"279167800", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"62554354", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"9505380", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"869121", " ", 
                 SuperscriptBox["k", "8"]}], "-", 
                RowBox[{"24626", " ", 
                 SuperscriptBox["k", "9"]}], "+", 
                RowBox[{"396", " ", 
                 SuperscriptBox["k", "10"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"384", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"639009", " ", 
              SuperscriptBox["d", "5"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"3091827", "+", 
                RowBox[{"107548", " ", "k"}], "+", 
                RowBox[{"265419", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"180872521", "-", 
                RowBox[{"91457372", " ", "k"}], "+", 
                RowBox[{"23578445", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"6580329", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"246267", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1284381186", "-", 
                RowBox[{"1325811944", " ", "k"}], "+", 
                RowBox[{"538638942", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"152448768", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"26602489", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"1569246", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"1890", " ", 
                 SuperscriptBox["k", "6"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"7540595248", "-", 
                RowBox[{"11878758144", " ", "k"}], "+", 
                RowBox[{"7477376384", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"2738007224", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"684553422", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"99616740", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"6887899", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"30142", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"315", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"3962496528", "-", 
                RowBox[{"8473741920", " ", "k"}], "+", 
                RowBox[{"7459814312", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"3705811136", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"1210687662", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"266618660", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"35595217", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"2551226", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"15069", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"394632", " ", 
              SuperscriptBox["d", "4"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1125554", "-", 
                RowBox[{"227532", " ", "k"}], "+", 
                RowBox[{"46575", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"17490468", "-", 
                RowBox[{"11282652", " ", "k"}], "+", 
                RowBox[{"2426261", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"459063", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"5589", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "227861610"}], "+", 
                RowBox[{"261335388", " ", "k"}], "-", 
                RowBox[{"106022103", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"24128314", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"3605378", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"80766", " ", 
                 SuperscriptBox["k", "5"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "567458640"}], "+", 
                RowBox[{"956498352", " ", "k"}], "-", 
                RowBox[{"613253940", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"206510868", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"44515862", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"5540780", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"183155", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"1134", " ", 
                 SuperscriptBox["k", "7"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "2"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"267015", " ", 
              SuperscriptBox["d", "3"]}], "+", 
             RowBox[{"42", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"140143", "-", 
                RowBox[{"40680", " ", "k"}], "+", 
                RowBox[{"3160", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
             RowBox[{"28", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"1139139", "-", 
                RowBox[{"840464", " ", "k"}], "+", 
                RowBox[{"169944", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"20520", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{"6335769", "-", 
                RowBox[{"7898520", " ", "k"}], "+", 
                RowBox[{"3275132", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"626668", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"75348", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "3"]}], "+", 
          RowBox[{"28", " ", 
           RowBox[{"(", 
            RowBox[{"41812", "+", 
             RowBox[{"1665", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"34080", " ", "k"}], "+", 
             RowBox[{"6760", " ", 
              SuperscriptBox["k", "2"]}], "-", 
             RowBox[{"440", " ", 
              SuperscriptBox["k", "3"]}], "+", 
             RowBox[{"20", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"909", "-", 
                RowBox[{"316", " ", "k"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "4"]}], "-", 
          RowBox[{"14", " ", 
           RowBox[{"(", 
            RowBox[{"122", "+", 
             RowBox[{"27", " ", "d"}], "-", 
             RowBox[{"48", " ", "k"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "5"]}], "+", 
          SuperscriptBox[
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "6"]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"645120", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"a", "[", "8", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"645120", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"144639", " ", 
              SuperscriptBox["d", "7"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["d", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"788779", "-", 
                RowBox[{"259304", " ", "k"}], "+", 
                RowBox[{"34875", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"6673122", "+", 
                RowBox[{"19425010", " ", "k"}], "+", 
                RowBox[{"147252", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"194406", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"235953", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"322891746", "-", 
                RowBox[{"182373306", " ", "k"}], "+", 
                RowBox[{"74870418", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"36761324", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"6565080", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"1471518", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"30105", " ", 
                 SuperscriptBox["k", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25870934656"}], "+", 
                RowBox[{"32546013440", " ", "k"}], "-", 
                RowBox[{"18668428040", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"7933766416", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"2323542568", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"427666760", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"61124640", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"2062344", " ", 
                 SuperscriptBox["k", "7"]}], "-", 
                RowBox[{"3267", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"56029044288", "-", 
                RowBox[{"104725003296", " ", "k"}], "+", 
                RowBox[{"85178407952", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"43492813056", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"15789181908", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"3956716464", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"691435676", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"81061264", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"3394023", " ", 
                 SuperscriptBox["k", "8"]}], "-", 
                RowBox[{"17844", " ", 
                 SuperscriptBox["k", "9"]}], "+", 
                RowBox[{"162", " ", 
                 SuperscriptBox["k", "10"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "57064682768"}], "+", 
                RowBox[{"141181012160", " ", "k"}], "-", 
                RowBox[{"151903529896", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"97976041664", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"43536912616", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"13890717792", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"3170240640", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"516301152", " ", 
                 SuperscriptBox["k", "7"]}], "-", 
                RowBox[{"54284231", " ", 
                 SuperscriptBox["k", "8"]}], "+", 
                RowBox[{"2567944", " ", 
                 SuperscriptBox["k", "9"]}], "-", 
                RowBox[{"26790", " ", 
                 SuperscriptBox["k", "10"]}], "+", 
                RowBox[{"234", " ", 
                 SuperscriptBox["k", "11"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "22246088832"}], "+", 
                RowBox[{"68849103648", " ", "k"}], "-", 
                RowBox[{"93308148160", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"74994588176", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"40801124756", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"16005110208", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"4613545356", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"976677432", " ", 
                 SuperscriptBox["k", "7"]}], "-", 
                RowBox[{"148576669", " ", 
                 SuperscriptBox["k", "8"]}], "+", 
                RowBox[{"14670506", " ", 
                 SuperscriptBox["k", "9"]}], "-", 
                RowBox[{"750166", " ", 
                 SuperscriptBox["k", "10"]}], "+", 
                RowBox[{"10774", " ", 
                 SuperscriptBox["k", "11"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"768", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48399615", " ", 
              SuperscriptBox["d", "6"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["d", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"8060829", "+", 
                RowBox[{"5788960", " ", "k"}], "+", 
                RowBox[{"1136797", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1957433385", "-", 
                RowBox[{"606610026", " ", "k"}], "+", 
                RowBox[{"183664784", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"54341394", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"4307625", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"17677663226", "-", 
                RowBox[{"15313869515", " ", "k"}], "+", 
                RowBox[{"5501519817", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"1682202640", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"288182610", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"28496232", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"188091", " ", 
                 SuperscriptBox["k", "6"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"354418511934", "-", 
                RowBox[{"503664297936", " ", "k"}], "+", 
                RowBox[{"287106249168", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"101982390440", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"26135909192", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"3968324848", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"387548406", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"5080068", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"13725", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "809906993776"}], "+", 
                RowBox[{"1615754222800", " ", "k"}], "-", 
                RowBox[{"1321456388424", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"623047523984", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"201734549160", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"45304685416", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"6533608768", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"599477576", " ", 
                 SuperscriptBox["k", "7"]}], "-", 
                RowBox[{"11274693", " ", 
                 SuperscriptBox["k", "8"]}], "+", 
                RowBox[{"70272", " ", 
                 SuperscriptBox["k", "9"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"346226040936", "-", 
                RowBox[{"899208557328", " ", "k"}], "+", 
                RowBox[{"978524759192", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"607228112896", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"249646001144", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"72862831568", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"14895245080", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"2054697536", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"176003353", " ", 
                 SuperscriptBox["k", "8"]}], "-", 
                RowBox[{"4242700", " ", 
                 SuperscriptBox["k", "9"]}], "+", 
                RowBox[{"54828", " ", 
                 SuperscriptBox["k", "10"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], "+", 
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"992061", " ", 
              SuperscriptBox["d", "5"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["d", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"35704068", "-", 
                RowBox[{"3020360", " ", "k"}], "+", 
                RowBox[{"1750035", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"2013503818", "-", 
                RowBox[{"1038243030", " ", "k"}], "+", 
                RowBox[{"215273872", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"48980862", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"1411641", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9849183732", "-", 
                RowBox[{"9993994869", " ", "k"}], "+", 
                RowBox[{"3648377815", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"876007066", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"138494121", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"6748056", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"7560", " ", 
                 SuperscriptBox["k", "6"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"54159471894", "-", 
                RowBox[{"84254123484", " ", "k"}], "+", 
                RowBox[{"49717037592", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"16163429036", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"3643485006", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"484395472", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"29305356", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"109872", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"945", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{"26637624072", "-", 
                RowBox[{"56893671660", " ", "k"}], "+", 
                RowBox[{"48196019376", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"22101871128", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"6555326356", " ", 
                 SuperscriptBox["k", "4"]}], "-", 
                RowBox[{"1335282032", " ", 
                 SuperscriptBox["k", "5"]}], "+", 
                RowBox[{"163312520", " ", 
                 SuperscriptBox["k", "6"]}], "-", 
                RowBox[{"10767016", " ", 
                 SuperscriptBox["k", "7"]}], "+", 
                RowBox[{"57339", " ", 
                 SuperscriptBox["k", "8"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10470033", " ", 
              SuperscriptBox["d", "4"]}], "+", 
             RowBox[{"336", " ", 
              SuperscriptBox["d", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1493129", "-", 
                RowBox[{"313268", " ", "k"}], "+", 
                RowBox[{"44640", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"89030853", "-", 
                RowBox[{"56276340", " ", "k"}], "+", 
                RowBox[{"10659032", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"1732128", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"17604", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "-", 
             RowBox[{"64", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "279559827"}], "+", 
                RowBox[{"316577168", " ", "k"}], "-", 
                RowBox[{"119913902", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"24013990", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"3333575", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"63924", " ", 
                 SuperscriptBox["k", "5"]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1332173745"}], "+", 
                RowBox[{"2245444536", " ", "k"}], "-", 
                RowBox[{"1386382024", " ", 
                 SuperscriptBox["k", "2"]}], "+", 
                RowBox[{"428595456", " ", 
                 SuperscriptBox["k", "3"]}], "-", 
                RowBox[{"84350892", " ", 
                 SuperscriptBox["k", "4"]}], "+", 
                RowBox[{"9928408", " ", 
                 SuperscriptBox["k", "5"]}], "-", 
                RowBox[{"284620", " ", 
                 SuperscriptBox["k", "6"]}], "+", 
                RowBox[{"1512", " ", 
                 SuperscriptBox["k", "7"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "3"]}], "-", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"100065", " ", 
              SuperscriptBox["d", "3"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["d", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"104637", "-", 
                RowBox[{"29400", " ", "k"}], "+", 
                RowBox[{"1850", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "+", 
             RowBox[{"14", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"843162", "-", 
                RowBox[{"609346", " ", "k"}], "+", 
                RowBox[{"112736", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"11970", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"4579055", "-", 
                RowBox[{"5682194", " ", "k"}], "+", 
                RowBox[{"2251228", " ", 
                 SuperscriptBox["k", "2"]}], "-", 
                RowBox[{"388612", " ", 
                 SuperscriptBox["k", "3"]}], "+", 
                RowBox[{"44002", " ", 
                 SuperscriptBox["k", "4"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "4"]}], "+", 
          RowBox[{"56", " ", 
           RowBox[{"(", 
            RowBox[{"40644", "+", 
             RowBox[{"1575", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"32656", " ", "k"}], "+", 
             RowBox[{"6080", " ", 
              SuperscriptBox["k", "2"]}], "-", 
             RowBox[{"352", " ", 
              SuperscriptBox["k", "3"]}], "+", 
             RowBox[{"8", " ", "d", " ", 
              RowBox[{"(", 
               RowBox[{"2211", "-", 
                RowBox[{"740", " ", "k"}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "5"]}], "-", 
          RowBox[{"56", " ", 
           RowBox[{"(", 
            RowBox[{"42", "+", 
             RowBox[{"9", " ", "d"}], "-", 
             RowBox[{"16", " ", "k"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "6"]}], "+", 
          SuperscriptBox[
           RowBox[{"c", "[", 
            RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "7"]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"10321920", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "d"}], "-", 
          SuperscriptBox["k", "2"]}], ")"}]}], ")"}]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209164578894835`*^9},ExpressionUUID->"d19b9872-c718-44d9-9037-\
15f4e0752a4d"],

Cell[BoxData["\<\"Solve the recursion formula for general a[b] (in d = 4 and \
k = 3)\"\>"], "Print",
 CellChangeTimes->{{3.820907081513406*^9, 3.820907117926777*^9}, {
   3.8209071497731323`*^9, 3.8209071658734407`*^9}, 3.8209146689103794`*^9, {
   3.8209147844247637`*^9, 3.8209149026952686`*^9}, {3.82091496761115*^9, 
   3.820914973621832*^9}, {3.8209150262284784`*^9, 3.8209150341874332`*^9}, 
   3.820915193955598*^9, {3.820915384809087*^9, 3.820915413428917*^9}, 
   3.820915646139886*^9, 3.8209158091271486`*^9, 
   3.820916457927612*^9},ExpressionUUID->"cf2ca26d-43c4-417c-af2a-\
e9bb44e29c63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", "[", "b", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"DifferenceRoot", "[", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\[FormalY]", ",", "\[FormalN]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "324"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[FormalN]"}], ")"}], " ", 
             "\[FormalN]", " ", 
             RowBox[{"\[FormalY]", "[", "\[FormalN]", "]"}]}], "+", 
            RowBox[{"324", " ", "\[FormalN]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[FormalN]"}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"1", "+", "\[FormalN]"}], "]"}]}], "-", 
            RowBox[{"288", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[FormalN]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[FormalN]"}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"2", "+", "\[FormalN]"}], "]"}]}], "+", 
            RowBox[{"288", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[FormalN]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "\[FormalN]"}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"3", "+", "\[FormalN]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2352"}], "-", 
               RowBox[{"1132", " ", "\[FormalN]"}], "-", 
               RowBox[{"136", " ", 
                SuperscriptBox["\[FormalN]", "2"]}]}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"4", "+", "\[FormalN]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3170", "+", 
               RowBox[{"1314", " ", "\[FormalN]"}], "+", 
               RowBox[{"136", " ", 
                SuperscriptBox["\[FormalN]", "2"]}]}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"5", "+", "\[FormalN]"}], "]"}]}], "-", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "\[FormalN]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", "\[FormalN]"}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"6", "+", "\[FormalN]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1008", "+", 
               RowBox[{"368", " ", "\[FormalN]"}], "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["\[FormalN]", "2"]}]}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"7", "+", "\[FormalN]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "576"}], "-", 
               RowBox[{"104", " ", "\[FormalN]"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[FormalN]", "2"]}], "+", 
               RowBox[{"2", " ", "l"}], "+", 
               SuperscriptBox["l", "2"], "-", 
               RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"8", "+", "\[FormalN]"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"234", "+", 
               RowBox[{"62", " ", "\[FormalN]"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[FormalN]", "2"]}]}], ")"}], " ", 
             RowBox[{"\[FormalY]", "[", 
              RowBox[{"9", "+", "\[FormalN]"}], "]"}]}]}], "\[Equal]", "0"}], 
          ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "0", "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "1", "]"}], "\[Equal]", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
              SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "2", "]"}], "\[Equal]", 
           RowBox[{
            FractionBox["1", "24"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "44"}], "+", 
              RowBox[{"2", " ", "l"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
              SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "l"}], "+", 
              SuperscriptBox["l", "2"], "-", 
              RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
              SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "3", "]"}], "\[Equal]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "144"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "l"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
               "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4032", "-", 
              RowBox[{"140", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]"}]}], ")"}]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                  "\[CapitalDelta]"}]}], ")"}], "2"]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "4", "]"}], "\[Equal]", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "635904"}], "+", 
               RowBox[{"26064", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]"}]}], ")"}]}], "-", 
               RowBox[{"296", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]"}]}], ")"}], "3"]}], ")"}]}], "3456"]}], 
          ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "5", "]"}], "\[Equal]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"139065984", "-", 
                RowBox[{"6340608", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}], "+", 
                RowBox[{"91216", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "2"]}], "-", 
                RowBox[{"520", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "3"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "4"]}], ")"}]}], 
             "172800"]}]}], ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "6", "]"}], "\[Equal]", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "37324684800"}], "+", 
               RowBox[{"1852291584", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]"}]}], ")"}]}], "-", 
               RowBox[{"31324608", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "2"]}], "+", 
               RowBox[{"237616", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "3"]}], "-", 
               RowBox[{"820", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "4"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]"}]}], ")"}], "5"]}], ")"}]}], 
            "14515200"]}], ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "7", "]"}], "\[Equal]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                 "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"10944811929600", "-", 
                RowBox[{"590676857856", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}]}], "+", 
                RowBox[{"11502262656", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "2"]}], "-", 
                RowBox[{"107785152", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "3"]}], "+", 
                RowBox[{"518896", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "4"]}], "-", 
                RowBox[{"1204", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "5"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "6"]}], ")"}]}], 
             "1828915200"]}]}], ",", 
          RowBox[{
           RowBox[{"\[FormalY]", "[", "8", "]"}], "\[Equal]", 
           RowBox[{
            FractionBox["1", "321889075200"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "l"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                "\[CapitalDelta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2859534454210560"}], "+", 
               RowBox[{"174585831395328", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]"}]}], ")"}]}], "-", 
               RowBox[{"4045438642176", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "2"]}], "+", 
               RowBox[{"46917939456", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "3"]}], "-", 
               RowBox[{"295509248", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "4"]}], "+", 
               RowBox[{"1007328", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "5"]}], "-", 
               RowBox[{"1680", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"l", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                    "\[CapitalDelta]"}]}], ")"}], "6"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"l", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "l"}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
                   "\[CapitalDelta]"}]}], ")"}], "7"]}], ")"}]}]}]}]}], 
         "}"}]}], "]"}], "]"}], "[", "b", "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8209070815179186`*^9, 3.8209071179302874`*^9}, {
   3.8209071497766466`*^9, 3.8209071658769827`*^9}, 3.820914668914858*^9, {
   3.820914784430751*^9, 3.8209149026987877`*^9}, {3.8209149676156616`*^9, 
   3.820914973627349*^9}, {3.820915026233493*^9, 3.8209150341924458`*^9}, 
   3.820915193960644*^9, {3.8209153848171067`*^9, 3.8209154134364357`*^9}, 
   3.820915646144398*^9, 3.8209158091321607`*^9, 
   3.8209166919245715`*^9},ExpressionUUID->"97d6ca39-b3a6-4d0c-9a29-\
bf26dcd629d4"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1904, 997},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->FrontEnd`FileName[{$RootDirectory, "C:", "Users", 
   "aleso659", "AppData", "Roaming", "Mathematica", "SystemFiles", "FrontEnd",
    "StyleSheets"}, "Untitled-2.nb", CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 152, 3, 69, "Section",ExpressionUUID->"a1f3606c-a3e9-4506-8da7-847bf5d1a4a0"],
Cell[CellGroupData[{
Cell[757, 29, 177, 3, 33, "Subsection",ExpressionUUID->"21367f0b-ee41-4067-95f9-620168321c71"],
Cell[CellGroupData[{
Cell[959, 36, 5942, 157, 293, "Input",ExpressionUUID->"5ab310b0-d04c-44b7-942b-1fd0769bbec4"],
Cell[6904, 195, 4369, 101, 261, "Output",ExpressionUUID->"63974cac-d9ff-4b45-9bb6-10cbb52b8100"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11322, 302, 175, 3, 33, "Subsection",ExpressionUUID->"02177bef-f4ad-45a9-8797-857452b3721a"],
Cell[CellGroupData[{
Cell[11522, 309, 7258, 198, 539, "Input",ExpressionUUID->"a06c9e69-fb6a-4ec4-8981-47b271559fc8"],
Cell[18783, 509, 2168, 51, 391, "Output",ExpressionUUID->"d62366d1-c428-40b6-bc36-03be2bcbed48"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[21000, 566, 188, 3, 33, "Subsection",ExpressionUUID->"aa094494-dbe6-4ff8-bdd5-d9b0cff6569b"],
Cell[CellGroupData[{
Cell[21213, 573, 4891, 140, 344, "Input",ExpressionUUID->"6ea4dcb3-f6a9-497e-b19c-2df78578a3ca"],
Cell[26107, 715, 1497, 33, 396, "Output",ExpressionUUID->"79b64b87-5f18-44d5-a3d3-efc3ca2e2e3c"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[27665, 755, 223, 4, 55, "Section",ExpressionUUID->"0a60b863-9434-4759-8762-bdd3782b42cd"],
Cell[CellGroupData[{
Cell[27913, 763, 163, 3, 33, "Subsection",ExpressionUUID->"9b75a35c-117d-40f1-a44b-f4ff819b462f"],
Cell[CellGroupData[{
Cell[28101, 770, 748, 24, 78, "Input",ExpressionUUID->"b6ba9c46-24ee-4e6f-b07c-d60ec6d024f8"],
Cell[28852, 796, 202, 6, 65, "Output",ExpressionUUID->"df06b89a-6bb8-48c3-ba4c-7b4a6b0be6ac"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29103, 808, 187, 3, 33, "Subsection",ExpressionUUID->"3a04bcb8-75b2-464d-9dbc-01922480557c"],
Cell[CellGroupData[{
Cell[29315, 815, 162, 3, 32, "Subsubsection",ExpressionUUID->"f6171b4d-2355-4e6a-9f6f-f850b9f79a16"],
Cell[CellGroupData[{
Cell[29502, 822, 7016, 202, 821, "Input",ExpressionUUID->"ffb40f94-941d-455b-b519-9c6c18139f60"],
Cell[36521, 1026, 849, 13, 25, "Print",ExpressionUUID->"978d6eae-c28e-4400-ac12-660b67ce19a0"],
Cell[37373, 1041, 755, 18, 43, "Output",ExpressionUUID->"0e9e18ad-3916-4c15-b6d7-20636ffdc4e7"],
Cell[38131, 1061, 558, 9, 22, "Print",ExpressionUUID->"d19bb0bc-ab7c-46ff-b4fc-4980f35f598c"],
Cell[38692, 1072, 967, 24, 75, "Output",ExpressionUUID->"f85c1a96-ef54-432d-8001-360a569b8f1f"],
Cell[39662, 1098, 493, 8, 22, "Print",ExpressionUUID->"917b0e2d-a143-4294-95d4-f17599d98f91"],
Cell[40158, 1108, 903, 21, 78, "Output",ExpressionUUID->"cf74b328-be53-4ee7-8928-510cad50a1fe"],
Cell[41064, 1131, 516, 8, 22, "Print",ExpressionUUID->"e75b1211-8247-418d-b689-0badca536526"],
Cell[41583, 1141, 1276, 32, 78, "Output",ExpressionUUID->"378ec0b7-0df6-4f1a-b273-7d1fcc4db3da"],
Cell[42862, 1175, 500, 8, 22, "Print",ExpressionUUID->"e8ae62fd-e4c1-403c-a41a-603f245d578b"],
Cell[43365, 1185, 1514, 44, 97, "Output",ExpressionUUID->"a3f93539-d141-4d21-91d6-7349d3309c8a"],
Cell[44882, 1231, 519, 8, 22, "Print",ExpressionUUID->"9227f8d3-70b9-4f25-9646-2ab8efcd7ce7"],
Cell[45404, 1241, 1454, 34, 64, "Output",ExpressionUUID->"a70b8abc-7796-4cbc-9c81-d496845e9619"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[46907, 1281, 158, 3, 32, "Subsubsection",ExpressionUUID->"da82bfb7-cff1-455c-a1f2-a8ad3ce48993"],
Cell[CellGroupData[{
Cell[47090, 1288, 6296, 181, 669, "Input",ExpressionUUID->"7c65c406-7408-4f3e-a930-6c34a59cedb5"],
Cell[53389, 1471, 556, 8, 25, "Print",ExpressionUUID->"5074f456-c4ee-4f9c-9baa-38aaa4b2c932"],
Cell[53948, 1481, 448, 13, 67, "Output",ExpressionUUID->"9f9e9fc3-2399-46fe-9914-1e5ecd49d9a0"],
Cell[54399, 1496, 263, 4, 22, "Print",ExpressionUUID->"5af3b3c0-f884-4eb9-a735-954ff20c9b2f"],
Cell[54665, 1502, 525, 16, 75, "Output",ExpressionUUID->"7d1621c7-b387-43b9-9713-1930a00e7981"],
Cell[55193, 1520, 202, 3, 22, "Print",ExpressionUUID->"ef6f1718-deb4-4492-8e06-84430c05b192"],
Cell[55398, 1525, 419, 12, 77, "Output",ExpressionUUID->"5b737c14-fe1b-4f87-817a-af2c4b0c12d9"],
Cell[55820, 1539, 223, 3, 22, "Print",ExpressionUUID->"eeda1b9f-d850-4eac-9341-3286eae19adc"],
Cell[56046, 1544, 236, 5, 63, "Output",ExpressionUUID->"dd2bb725-a11b-4d0a-acfc-69644d809906"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[56343, 1556, 162, 3, 33, "Subsection",ExpressionUUID->"ffeeb07e-ed84-465a-a38b-61660fee8d70"],
Cell[CellGroupData[{
Cell[56530, 1563, 162, 3, 32, "Subsubsection",ExpressionUUID->"cbb7aeff-7fdb-431d-a23f-c7a993005a85"],
Cell[CellGroupData[{
Cell[56717, 1570, 6740, 200, 819, "Input",ExpressionUUID->"048a336e-8b1c-4bc0-add8-8681e4cf9dd8"],
Cell[63460, 1772, 437, 8, 22, "Print",ExpressionUUID->"b21acb08-95c1-42bf-9da2-691e66481d4a"],
Cell[63900, 1782, 679, 19, 43, "Output",ExpressionUUID->"d0d8db0a-5161-4906-8ab6-93ff57117d4e"],
Cell[64582, 1803, 401, 7, 22, "Print",ExpressionUUID->"232911de-5c9a-4bd6-ad7f-ef8b49e7fd21"],
Cell[64986, 1812, 869, 24, 75, "Output",ExpressionUUID->"e7f39b71-a385-4c64-8e92-7a0c60a1745c"],
Cell[65858, 1838, 338, 6, 22, "Print",ExpressionUUID->"8f7b6d87-eea5-45c5-a020-5add626dcfa1"],
Cell[66199, 1846, 817, 22, 78, "Output",ExpressionUUID->"70ab3584-2ac3-4bb9-8043-fdc22e3854e3"],
Cell[67019, 1870, 351, 6, 22, "Print",ExpressionUUID->"c1fa9584-61a4-42b0-8642-fba7a217fcca"],
Cell[67373, 1878, 1381, 40, 85, "Output",ExpressionUUID->"9c7f55ca-806c-462d-9e61-49c26d3986bb"],
Cell[68757, 1920, 343, 6, 22, "Print",ExpressionUUID->"40c1f8bd-0f23-4288-84fe-64c55fefee66"],
Cell[69103, 1928, 1599, 51, 97, "Output",ExpressionUUID->"f11bfd9f-4242-47f9-9f55-78aafff74197"],
Cell[70705, 1981, 364, 6, 22, "Print",ExpressionUUID->"58783493-a6d7-4927-a744-6c86c2746110"],
Cell[71072, 1989, 1975, 55, 80, "Output",ExpressionUUID->"0083d43f-ce52-4422-9928-dfe7355d34bb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[73096, 2050, 158, 3, 32, "Subsubsection",ExpressionUUID->"b8aa0b68-0363-49c1-98c1-e3432fce53f7"],
Cell[CellGroupData[{
Cell[73279, 2057, 6640, 189, 669, "Input",ExpressionUUID->"c81c7568-5114-429f-b0e0-ceb239fdb148"],
Cell[79922, 2248, 588, 9, 25, "Print",ExpressionUUID->"6af30fcf-962b-47e7-b65f-437adc2f7c24"],
Cell[80513, 2259, 562, 17, 67, "Output",ExpressionUUID->"d4b46d7b-a04f-4922-9235-00ec1fb86f44"],
Cell[81078, 2278, 297, 5, 22, "Print",ExpressionUUID->"9fbd2789-c2a3-4bce-a1ae-985f08e9c6a7"],
Cell[81378, 2285, 620, 19, 75, "Output",ExpressionUUID->"8615b505-676a-4ce8-82c6-24b3f10b1c77"],
Cell[82001, 2306, 232, 4, 22, "Print",ExpressionUUID->"791d455c-e923-4c49-b4b5-1e9c1c28cebb"],
Cell[82236, 2312, 525, 16, 77, "Output",ExpressionUUID->"a791de6d-31c4-4785-9ffc-81ecbc043897"],
Cell[82764, 2330, 255, 4, 22, "Print",ExpressionUUID->"7fc0d5eb-3b52-47f0-8c07-23e3fc575518"],
Cell[83022, 2336, 654, 20, 77, "Output",ExpressionUUID->"4b5db99c-475e-4b1c-87b4-7667d3c443f9"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[83737, 2363, 314, 10, 33, "Subsection",ExpressionUUID->"5f0e9864-a96e-486a-b4cc-d44580f45bd0"],
Cell[CellGroupData[{
Cell[84076, 2377, 3438, 99, 389, "Input",ExpressionUUID->"ad6f638f-0786-4418-b820-4bb903d8a01c"],
Cell[87517, 2478, 453, 7, 22, "Print",ExpressionUUID->"99a29e3e-6a87-4422-aa66-ec7e3414d748"],
Cell[87973, 2487, 534, 12, 39, "Output",ExpressionUUID->"4d3c2d52-6aa3-4090-8d40-de34a7e0319d"],
Cell[88510, 2501, 398, 6, 22, "Print",ExpressionUUID->"568a28cc-598f-4718-a4f8-c858ef3f2240"],
Cell[88911, 2509, 388, 6, 39, "Output",ExpressionUUID->"db1e5663-d96f-4326-888b-379fb601f7db"],
Cell[89302, 2517, 386, 6, 39, "Output",ExpressionUUID->"8be857d6-2d67-4ace-b97e-d1dbf8128a9d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[89737, 2529, 186, 3, 33, "Subsection",ExpressionUUID->"2cde4303-72e5-4c9a-bc32-08e100c23afd"],
Cell[CellGroupData[{
Cell[89948, 2536, 738, 21, 97, "Input",ExpressionUUID->"fbee8ddd-3a63-43ce-98bb-2c7b8054ed56"],
Cell[90689, 2559, 2425, 78, 62, "Output",ExpressionUUID->"ab36e313-7702-48ce-ba4a-9c5e3c71c2b1"],
Cell[93117, 2639, 2419, 78, 62, "Output",ExpressionUUID->"102950e3-d739-4d1f-99f1-2072c76a8cb0"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[95597, 2724, 272, 4, 55, "Section",ExpressionUUID->"e91e1db9-7dd7-4ca6-bb9c-55bcff9a1dc7"],
Cell[CellGroupData[{
Cell[95894, 2732, 187, 3, 33, "Subsection",ExpressionUUID->"94781255-0b5d-431a-802e-f82474e97f2a"],
Cell[CellGroupData[{
Cell[96106, 2739, 10639, 311, 998, "Input",ExpressionUUID->"b2f631ab-de4c-4774-b540-503160304c24"],
Cell[106748, 3052, 400, 6, 22, "Print",ExpressionUUID->"133852d4-598d-4812-ae0d-5325eace7c7f"],
Cell[107151, 3060, 358, 6, 39, "Output",ExpressionUUID->"1e6deca4-ffce-4645-bcd2-4b0d76f8e590"],
Cell[107512, 3068, 397, 6, 22, "Print",ExpressionUUID->"ae7294d7-c950-4661-b6c1-f96d5739887c"],
Cell[107912, 3076, 605, 15, 39, "Output",ExpressionUUID->"dd57a461-3318-4f80-9e73-f6a1021cd553"],
Cell[108520, 3093, 429, 7, 22, "Print",ExpressionUUID->"4b29e9e4-e4ff-474a-9733-da74495b6059"],
Cell[108952, 3102, 771, 20, 43, "Output",ExpressionUUID->"4c210506-7d26-40b9-96c0-daa1a8efb5b8"],
Cell[109726, 3124, 440, 7, 22, "Print",ExpressionUUID->"9877bfe0-19db-456c-83ef-dffede12317e"],
Cell[110169, 3133, 962, 25, 75, "Output",ExpressionUUID->"c3de3782-ff0a-4f25-a3ac-484e5774492b"],
Cell[111134, 3160, 384, 6, 22, "Print",ExpressionUUID->"59a835af-1349-4da1-bdd8-28a5dc05f840"],
Cell[111521, 3168, 971, 25, 75, "Output",ExpressionUUID->"2dd0b61e-3ac2-4f1d-b727-6e8a9de36c71"],
Cell[112495, 3195, 384, 6, 22, "Print",ExpressionUUID->"7d85f94e-aa04-455d-8d87-0b4531d47a70"],
Cell[112882, 3203, 996, 26, 75, "Output",ExpressionUUID->"aef5c472-1c9c-4d74-85b7-71aaba6b5c53"],
Cell[113881, 3231, 379, 6, 22, "Print",ExpressionUUID->"5958c108-7e1e-43dd-b074-32fb26dfb3ac"],
Cell[114263, 3239, 1342, 36, 70, "Output",ExpressionUUID->"6f9140f3-4b5a-42ed-8cfb-5a58d9465e33"],
Cell[115608, 3277, 405, 6, 22, "Print",ExpressionUUID->"4a88792c-412c-445e-8ea5-31f2c0da908b"],
Cell[116016, 3285, 1326, 41, 90, "Output",ExpressionUUID->"c8609e75-ece5-49bf-b8fb-a61f217dc91c"],
Cell[117345, 3328, 381, 6, 22, "Print",ExpressionUUID->"8fb616f2-141a-446c-a57b-eda1de8aef0e"],
Cell[117729, 3336, 2102, 57, 122, "Output",ExpressionUUID->"d9661ba7-faef-4e5b-b4a4-5501559323bb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[119880, 3399, 343, 5, 33, "Subsection",ExpressionUUID->"42e58b66-b657-43e1-8ebb-b87d0bcf2d9e"],
Cell[CellGroupData[{
Cell[120248, 3408, 162, 3, 32, "Subsubsection",ExpressionUUID->"f7f6f0b4-7beb-44a1-916a-e22962a57fe3"],
Cell[CellGroupData[{
Cell[120435, 3415, 18927, 524, 1392, "Input",ExpressionUUID->"8cd08128-812e-43a1-b204-12885c5ad13a"],
Cell[CellGroupData[{
Cell[139387, 3943, 520, 8, 59, "Print",ExpressionUUID->"8a4d16c8-cb76-4541-ab7a-a967be0e0e58"],
Cell[139910, 3953, 498, 8, 22, "Print",ExpressionUUID->"5d538d7d-728e-45a1-9ee7-44a1c78f73bc"],
Cell[140411, 3963, 512, 8, 22, "Print",ExpressionUUID->"026e85ae-cddd-4343-8cf3-1dfb891a38cd"],
Cell[140926, 3973, 473, 7, 22, "Print",ExpressionUUID->"6067297b-820e-4be1-985f-b5e4c0ecf134"],
Cell[141402, 3982, 480, 7, 22, "Print",ExpressionUUID->"fa4dc03a-946a-4241-b009-5b10f317ece3"],
Cell[141885, 3991, 559, 8, 41, "Print",ExpressionUUID->"2eefb562-efe2-4ae6-8d47-09142e93350e"],
Cell[142447, 4001, 540, 8, 41, "Print",ExpressionUUID->"eb94b9ce-7178-42b8-af82-a5ea819b60a4"],
Cell[142990, 4011, 650, 10, 149, "Print",ExpressionUUID->"d17cf8ec-d9e8-4fff-9844-f83b70709999"],
Cell[143643, 4023, 656, 10, 131, "Print",ExpressionUUID->"fdb516fc-ec9b-4063-8623-f3f5c0fe68c0"],
Cell[144302, 4035, 525, 8, 41, "Print",ExpressionUUID->"96cacd4c-2992-46b0-97bc-6614212bf195"],
Cell[144830, 4045, 476, 7, 22, "Print",ExpressionUUID->"7f84ae91-02ce-44da-adf2-f865d1ded54d"]
}, Open  ]],
Cell[145321, 4055, 873, 22, 39, "Output",ExpressionUUID->"29910fb7-64ed-422b-ac85-a2da0f811037"],
Cell[146197, 4079, 508, 8, 22, "Print",ExpressionUUID->"2b91592b-bb51-46c5-a363-9295cecb361f"],
Cell[146708, 4089, 1057, 27, 43, "Output",ExpressionUUID->"f0ea6dec-a724-4981-b755-710ec902fe53"],
Cell[147768, 4118, 519, 8, 22, "Print",ExpressionUUID->"784079b1-de2d-47cf-8b83-09d16c14c8a5"],
Cell[148290, 4128, 1288, 34, 75, "Output",ExpressionUUID->"c2f5395e-45c3-474e-b90e-b92a335e2189"],
Cell[149581, 4164, 465, 7, 22, "Print",ExpressionUUID->"f1cde604-dd2d-4d02-b510-2ddebbf7abc5"],
Cell[150049, 4173, 1351, 36, 75, "Output",ExpressionUUID->"41250456-59a0-4845-a114-a813bc7fc44c"],
Cell[151403, 4211, 455, 7, 22, "Print",ExpressionUUID->"9a3feaf2-bb52-4ea8-a660-bc4c85934623"],
Cell[151861, 4220, 2057, 58, 70, "Output",ExpressionUUID->"7a5e277f-d927-478a-88a6-f88694ad35cc"],
Cell[153921, 4280, 482, 7, 22, "Print",ExpressionUUID->"0e78a0c1-2f1f-4bdc-afb8-4dbeea72d278"],
Cell[154406, 4289, 1809, 54, 90, "Output",ExpressionUUID->"1e675638-b87c-46fe-884a-5a67a81c7939"],
Cell[156218, 4345, 458, 7, 22, "Print",ExpressionUUID->"72aec211-5f20-484b-9d16-24b38f4cfadc"],
Cell[156679, 4354, 6058, 150, 123, "Output",ExpressionUUID->"e5ab5446-2add-4162-8fe8-88afa84198d3"],
Cell[162740, 4506, 476, 7, 22, "Print",ExpressionUUID->"01cd1380-da38-4417-b76b-4c3ff6bb1446"],
Cell[163219, 4515, 19011, 462, 222, "Output",ExpressionUUID->"27d22d00-1988-432a-bb56-29b288532c9a"],
Cell[182233, 4979, 466, 7, 22, "Print",ExpressionUUID->"877cda73-1381-4607-a00c-39fef2bcd881"],
Cell[182702, 4988, 1146, 29, 77, "Output",ExpressionUUID->"cc4d9afb-daef-46de-9aab-b38a56776567"],
Cell[183851, 5019, 3351, 96, 80, "Output",ExpressionUUID->"cf3b34bc-fa9f-44d1-aea3-6450c44730b5"],
Cell[187205, 5117, 472, 7, 22, "Print",ExpressionUUID->"651a6ff1-766a-4e8d-a381-cba72c780abe"],
Cell[187680, 5126, 696, 17, 77, "Output",ExpressionUUID->"13e45828-e16c-434f-82ce-c9bdf9375afc"],
Cell[188379, 5145, 2915, 84, 95, "Output",ExpressionUUID->"a6f18aef-98a9-4a56-a940-95027c18f61b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[191343, 5235, 180, 3, 32, "Subsubsection",ExpressionUUID->"1fcd6781-a425-4676-bcbc-60278f28f4e5"],
Cell[CellGroupData[{
Cell[191548, 5242, 6962, 203, 996, "Input",ExpressionUUID->"7d391725-a02e-4772-8ee7-54e1177b2c78"],
Cell[198513, 5447, 324, 5, 22, "Print",ExpressionUUID->"ba8ac22e-d227-4902-a04c-26f63afcfcaa"],
Cell[198840, 5454, 292, 5, 39, "Output",ExpressionUUID->"d54e96e4-551d-4dfd-b969-b838a3191073"],
Cell[199135, 5461, 325, 5, 22, "Print",ExpressionUUID->"80ac8337-fb16-46aa-9d5e-225001ff8e51"],
Cell[199463, 5468, 413, 10, 39, "Output",ExpressionUUID->"90df3a7b-70ea-40b0-8463-91ef3514c726"],
Cell[199879, 5480, 355, 6, 22, "Print",ExpressionUUID->"aa19cc63-905c-48f6-a0bb-27376f56aeb5"],
Cell[200237, 5488, 565, 15, 43, "Output",ExpressionUUID->"b45de453-6cf7-4d24-aef9-faa5cd5fc546"],
Cell[200805, 5505, 366, 6, 22, "Print",ExpressionUUID->"e870cc71-71ee-490b-be54-2c9110515c76"],
Cell[201174, 5513, 774, 21, 75, "Output",ExpressionUUID->"ea795975-56ab-48e7-87ec-f806fc0c3c2e"],
Cell[201951, 5536, 312, 5, 22, "Print",ExpressionUUID->"93f471e5-5969-4d79-b428-13c869fa54ae"],
Cell[202266, 5543, 796, 21, 75, "Output",ExpressionUUID->"87defd38-075f-4e4e-a5a8-012c3a327b01"],
Cell[203065, 5566, 303, 5, 22, "Print",ExpressionUUID->"fbb865af-2270-4ffd-b821-33be3ebf5be0"],
Cell[203371, 5573, 990, 28, 43, "Output",ExpressionUUID->"e5133a22-2bf3-47e1-b966-da92df862df9"],
Cell[204364, 5603, 301, 5, 22, "Print",ExpressionUUID->"dba87702-aab5-45f6-b469-623c0d274b7a"],
Cell[204668, 5610, 586, 15, 43, "Output",ExpressionUUID->"6897ccda-276a-402e-9b47-c35f1cbd03d5"],
Cell[205257, 5627, 5290, 132, 107, "Output",ExpressionUUID->"7a7fcf05-cc3c-4066-8e31-29010468aa4b"],
Cell[210550, 5761, 329, 5, 22, "Print",ExpressionUUID->"ff41e8b0-ee9f-42b8-85e9-8f6c7cdc7cc5"],
Cell[210882, 5768, 759, 23, 83, "Output",ExpressionUUID->"9f3c37b4-daeb-423d-88b9-c9bf553fc5dc"],
Cell[211644, 5793, 6830, 197, 174, "Output",ExpressionUUID->"c7bb8b20-2264-4165-b1f2-cb37853970d1"],
Cell[218477, 5992, 305, 5, 22, "Print",ExpressionUUID->"dbce7a64-20d1-40a6-a849-307344a8ef19"],
Cell[218785, 5999, 499, 12, 65, "Output",ExpressionUUID->"686d1ed5-8ebf-4913-8c4c-10a0cb29efbc"],
Cell[219287, 6013, 2127, 59, 70, "Output",ExpressionUUID->"5d417620-ddb4-4424-b455-a58912c0d829"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[221475, 6079, 314, 10, 33, "Subsection",ExpressionUUID->"565db866-0c96-432f-b50f-e21e0fefedb9"],
Cell[CellGroupData[{
Cell[221814, 6093, 7989, 241, 818, "Input",ExpressionUUID->"b6acb08a-816a-48f4-93df-e891bfc4e863"],
Cell[229806, 6336, 641, 9, 22, "Print",ExpressionUUID->"25fda4ff-59c4-4ad7-89a3-18893285aa4a"],
Cell[230450, 6347, 634, 9, 39, "Output",ExpressionUUID->"665778c1-b375-4e85-88b2-de1997b84604"],
Cell[231087, 6358, 693, 10, 22, "Print",ExpressionUUID->"7174d8fd-5a7d-4749-aa48-68f40810c727"],
Cell[231783, 6370, 2622, 67, 113, "Output",ExpressionUUID->"72f147bd-6c2e-4371-84dc-b64ab8254de2"],
Cell[234408, 6439, 674, 9, 22, "Print",ExpressionUUID->"94fa6148-92a0-4f4e-a128-0cd1945cbca3"],
Cell[235085, 6450, 1174, 29, 76, "Output",ExpressionUUID->"9639118d-cb57-4458-b432-935cdb8052e4"],
Cell[236262, 6481, 640, 9, 22, "Print",ExpressionUUID->"398ade5a-4479-4968-8bb8-8b650ca77bba"],
Cell[236905, 6492, 637, 9, 39, "Output",ExpressionUUID->"96eb4efb-daf1-4e5f-a79e-b19e93bbe2e8"],
Cell[237545, 6503, 637, 9, 39, "Output",ExpressionUUID->"593e8dce-7e43-43d8-a401-3e79d204d257"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[238243, 6519, 234, 4, 55, "Section",ExpressionUUID->"7d88355f-b284-4ca9-93bb-ba7314cb19d3"],
Cell[CellGroupData[{
Cell[238502, 6527, 291, 5, 33, "Subsection",ExpressionUUID->"16765bda-16f1-483f-8b7a-1dc6dc907864"],
Cell[CellGroupData[{
Cell[238818, 6536, 7926, 234, 939, "Input",ExpressionUUID->"cd99c84e-e03e-4e3e-ac42-bfa744f60f87"],
Cell[CellGroupData[{
Cell[246769, 6774, 393, 6, 59, "Print",ExpressionUUID->"8e6d79ec-4312-4eda-add3-a459ebcdc0ba"],
Cell[247165, 6782, 367, 6, 22, "Print",ExpressionUUID->"4b5133ca-de96-4376-a002-1f92e92e8ca5"],
Cell[247535, 6790, 382, 6, 22, "Print",ExpressionUUID->"549f14a3-8b80-45c3-86e7-3b813f694ae1"],
Cell[247920, 6798, 346, 5, 22, "Print",ExpressionUUID->"84cef21d-4175-4340-a292-2bb3510db0cf"],
Cell[248269, 6805, 353, 5, 22, "Print",ExpressionUUID->"88e4dbc9-39c3-4cf7-9aab-d845c085c143"],
Cell[248625, 6812, 428, 6, 41, "Print",ExpressionUUID->"4b16132b-bacb-4275-b583-eac1da05be59"],
Cell[249056, 6820, 411, 6, 41, "Print",ExpressionUUID->"f6834c39-08ef-49b6-8c81-3dd87340d86f"],
Cell[249470, 6828, 521, 8, 149, "Print",ExpressionUUID->"b9d641a0-88c2-423e-ae10-320ad95d945c"]
}, Open  ]],
Cell[250006, 6839, 843, 15, 24, "Message",ExpressionUUID->"e6b251b8-d3d5-423c-819c-cd0899d727e9"],
Cell[250852, 6856, 844, 15, 24, "Message",ExpressionUUID->"66f4fabc-3420-4e61-93fd-00a4112c9854"],
Cell[CellGroupData[{
Cell[251721, 6875, 529, 8, 131, "Print",ExpressionUUID->"0fed6b25-4c36-4f4f-ad76-d29ebd28f702"],
Cell[252253, 6885, 398, 6, 41, "Print",ExpressionUUID->"6fc1c852-f890-4f1a-a52e-fbdf9f165336"],
Cell[252654, 6893, 349, 5, 22, "Print",ExpressionUUID->"e85a43f9-d513-4973-945f-5733a1bdc985"]
}, Open  ]],
Cell[253018, 6901, 670, 18, 43, "Output",ExpressionUUID->"332a2796-f306-4f00-be54-4ca79971ffc5"],
Cell[253691, 6921, 377, 6, 22, "Print",ExpressionUUID->"3aa2d1e5-bc8e-470b-a688-f70051b00a72"],
Cell[254071, 6929, 846, 23, 43, "Output",ExpressionUUID->"f3f3fd16-d4e9-4676-89b1-ecc67d2b6d1c"],
Cell[254920, 6954, 390, 6, 22, "Print",ExpressionUUID->"37803c2e-6d8b-42eb-ae09-8937e26d7c00"],
Cell[255313, 6962, 1069, 29, 75, "Output",ExpressionUUID->"64fb02fc-ffe5-486f-a4b0-359152af766e"],
Cell[256385, 6993, 334, 5, 22, "Print",ExpressionUUID->"026f13ed-32ea-40b8-8bab-5d52f2d205e1"],
Cell[256722, 7000, 1042, 28, 75, "Output",ExpressionUUID->"92ac266c-cc76-4412-b396-ea1bfd1589dc"],
Cell[257767, 7030, 332, 5, 22, "Print",ExpressionUUID->"9dd49163-aefb-48e3-89dc-6dad1c727b7f"],
Cell[258102, 7037, 1067, 29, 75, "Output",ExpressionUUID->"0bc47f70-8418-47b6-aeed-5936f9bcbbd3"],
Cell[259172, 7068, 329, 5, 22, "Print",ExpressionUUID->"3b77ffbe-7e08-4f68-a6bb-0e121f4330b2"],
Cell[259504, 7075, 2281, 65, 70, "Output",ExpressionUUID->"c0294d65-6d3d-47da-ab2f-072972365bce"],
Cell[261788, 7142, 377, 5, 22, "Print",ExpressionUUID->"f61c8eac-3a94-41d0-a05d-dd91a3d251b0"],
Cell[262168, 7149, 1366, 42, 90, "Output",ExpressionUUID->"c9617578-e1a1-4ebc-ae93-b5cd7e1fa072"],
Cell[263537, 7193, 349, 4, 22, "Print",ExpressionUUID->"f6d463e7-870e-433d-a92a-4798c0119b20"],
Cell[263889, 7199, 9158, 246, 187, "Output",ExpressionUUID->"9f7d3346-94ad-4ac0-bde5-5e7e80098434"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[273096, 7451, 367, 6, 33, "Subsection",ExpressionUUID->"42e58b66-b657-43e1-8ebb-b87d0bcf2d9e"],
Cell[CellGroupData[{
Cell[273488, 7461, 161, 2, 32, "Subsubsection",ExpressionUUID->"f7f6f0b4-7beb-44a1-916a-e22962a57fe3"],
Cell[CellGroupData[{
Cell[273674, 7467, 14769, 421, 1253, "Input",ExpressionUUID->"8cd08128-812e-43a1-b204-12885c5ad13a"],
Cell[288446, 7890, 700, 10, 22, "Print",ExpressionUUID->"5b773bb0-2427-48e1-9bdd-853b4bac0bd4"],
Cell[289149, 7902, 661, 11, 39, "Output",ExpressionUUID->"be648ca1-c12a-4315-a8ae-cf055ad8b129"],
Cell[289813, 7915, 698, 10, 22, "Print",ExpressionUUID->"f548797b-f927-477a-b5e8-572e3149a82f"],
Cell[290514, 7927, 1186, 29, 39, "Output",ExpressionUUID->"21be85b0-8b6b-4a82-a21a-64a81fa05916"],
Cell[291703, 7958, 729, 11, 22, "Print",ExpressionUUID->"5a5ba3cd-b1bf-4119-87cb-19f824939ae7"],
Cell[292435, 7971, 1377, 34, 43, "Output",ExpressionUUID->"d70c3ffd-2640-4441-a817-d685a878e9fd"],
Cell[293815, 8007, 742, 11, 22, "Print",ExpressionUUID->"4bf0130e-e99d-40f8-9c54-95d2d0bd6e2a"],
Cell[294560, 8020, 1614, 41, 75, "Output",ExpressionUUID->"a1da350b-c26f-4077-9d98-a93d1304ced5"],
Cell[296177, 8063, 730, 11, 22, "Print",ExpressionUUID->"d4a2c1a9-ff89-43eb-8992-2fbb028cc24f"],
Cell[296910, 8076, 842, 18, 55, "Output",ExpressionUUID->"dbc741cf-bc66-446b-a6d8-a814129346da"],
Cell[297755, 8096, 692, 10, 22, "Print",ExpressionUUID->"9aed4ade-4e99-4fbc-826f-23839b64e122"],
Cell[298450, 8108, 1715, 45, 82, "Output",ExpressionUUID->"24221458-c281-4858-9048-92ca7a61a28f"],
Cell[300168, 8155, 679, 10, 22, "Print",ExpressionUUID->"a954096e-a764-4b79-b551-25dd7a589f4e"],
Cell[300850, 8167, 4702, 133, 126, "Output",ExpressionUUID->"80c125a8-af15-41cc-8e05-683b2edb8975"],
Cell[305555, 8302, 705, 10, 22, "Print",ExpressionUUID->"77bbf761-4f02-417f-b016-99681fa294b5"],
Cell[306263, 8314, 2137, 61, 90, "Output",ExpressionUUID->"69ab2d5c-b21d-4eb8-8963-94ef043660bb"],
Cell[308403, 8377, 681, 10, 22, "Print",ExpressionUUID->"6de4b3c8-4703-40c0-ab3f-74db0a20d8a5"],
Cell[309087, 8389, 7362, 186, 164, "Output",ExpressionUUID->"fbb5b613-c3cd-46aa-8b83-aa2dbe53d43b"],
Cell[316452, 8577, 698, 10, 22, "Print",ExpressionUUID->"7a482d75-5c2e-43db-8484-b41f0a6c9dff"],
Cell[317153, 8589, 19361, 466, 222, "Output",ExpressionUUID->"685878be-e1b1-4d09-8363-41481d7270cf"],
Cell[336517, 9057, 691, 10, 22, "Print",ExpressionUUID->"5d09bdbc-5ee3-4beb-a175-f1d44f914453"],
Cell[337211, 9069, 905, 20, 67, "Output",ExpressionUUID->"cb13e180-b30e-49f5-8b1f-0eb4d658efd3"],
Cell[338119, 9091, 2859, 77, 70, "Output",ExpressionUUID->"faa2d9e2-9342-440d-a4b2-d22de587b66d"],
Cell[340981, 9170, 695, 10, 22, "Print",ExpressionUUID->"729b7e1d-3a91-485d-b50b-8c4334db371a"],
Cell[341679, 9182, 819, 17, 67, "Output",ExpressionUUID->"66a48073-2351-4a64-a320-f8ec90c185aa"],
Cell[342501, 9201, 1737, 43, 68, "Output",ExpressionUUID->"43ea6f50-f302-45ff-8409-634d6569f794"],
Cell[344241, 9246, 2487, 66, 72, "Output",ExpressionUUID->"2c71a159-16a9-42bd-98fb-a6451a3c3acb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346765, 9317, 1049, 31, 57, "Input",ExpressionUUID->"1ce7ea91-e439-4d59-92a0-fa7dc4598c1c"],
Cell[347817, 9350, 132, 3, 39, "Output",ExpressionUUID->"8589f862-4026-48b2-afe6-0c57e9f4d993"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[347998, 9359, 179, 2, 32, "Subsubsection",ExpressionUUID->"1fcd6781-a425-4676-bcbc-60278f28f4e5"],
Cell[CellGroupData[{
Cell[348202, 9365, 7667, 224, 1042, "Input",ExpressionUUID->"7d391725-a02e-4772-8ee7-54e1177b2c78"],
Cell[355872, 9591, 476, 7, 22, "Print",ExpressionUUID->"1c187327-1c7c-4310-a6e9-d55f55f89159"],
Cell[356351, 9600, 444, 7, 39, "Output",ExpressionUUID->"ffdb3641-e722-4f07-a3d6-269784eda298"],
Cell[356798, 9609, 475, 7, 22, "Print",ExpressionUUID->"02bf6a3e-90b3-4c61-a9c5-6c3d75969ffc"],
Cell[357276, 9618, 541, 11, 39, "Output",ExpressionUUID->"4276ec24-2106-42a1-844e-4a316b5ea305"],
Cell[357820, 9631, 505, 8, 22, "Print",ExpressionUUID->"189de1f2-f69e-4eb4-934f-397890452619"],
Cell[358328, 9641, 690, 16, 43, "Output",ExpressionUUID->"2c76ee31-5d93-4a76-9c8a-fc321657c352"],
Cell[359021, 9659, 520, 8, 22, "Print",ExpressionUUID->"c494cd0d-0a68-4361-b883-906f799a4e76"],
Cell[359544, 9669, 865, 21, 72, "Output",ExpressionUUID->"5b57ef69-34b6-46c5-8620-ca536bb98495"],
Cell[360412, 9692, 464, 7, 22, "Print",ExpressionUUID->"ccc27eef-9c04-4a2f-b304-49ec7901d513"],
Cell[360879, 9701, 889, 21, 72, "Output",ExpressionUUID->"28febc48-8743-405e-8919-58ed0c2396e8"],
Cell[361771, 9724, 457, 7, 22, "Print",ExpressionUUID->"33345511-d49c-40c1-9457-a83d5f23e490"],
Cell[362231, 9733, 1086, 28, 43, "Output",ExpressionUUID->"c76cff08-b2f0-463a-9fc0-29aedc451661"],
Cell[363320, 9763, 453, 7, 22, "Print",ExpressionUUID->"a7726b68-858b-4460-8333-ed708d6d4552"],
Cell[363776, 9772, 712, 16, 43, "Output",ExpressionUUID->"32ebe2e1-9a45-4902-a46b-d576f5871d01"],
Cell[364491, 9790, 3169, 78, 68, "Output",ExpressionUUID->"4e39bab6-9ef5-4ac9-801b-cb55606e3e95"],
Cell[367663, 9870, 483, 7, 22, "Print",ExpressionUUID->"bc0ebffb-3b2c-444b-ae38-b851f0cc1878"],
Cell[368149, 9879, 882, 24, 83, "Output",ExpressionUUID->"9906248b-92f7-4d0f-a8d7-315e60e56a3b"],
Cell[369034, 9905, 3393, 94, 90, "Output",ExpressionUUID->"409a48c3-8ce2-419f-a36f-c947ef32112e"],
Cell[372430, 10001, 455, 7, 22, "Print",ExpressionUUID->"6e9785cb-b4ae-4f86-81c9-3cb5e9a954aa"],
Cell[372888, 10010, 604, 13, 67, "Output",ExpressionUUID->"6d5684a0-eb10-4bee-bc77-c099157e07a2"],
Cell[373495, 10025, 3343, 88, 68, "Output",ExpressionUUID->"c7ef2887-bca7-40be-8299-3a5bd6d6a8d1"],
Cell[376841, 10115, 2272, 62, 72, "Output",ExpressionUUID->"989182dc-7788-424d-bd3a-a2c080c2570f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[379174, 10184, 415, 11, 33, "Subsection",ExpressionUUID->"565db866-0c96-432f-b50f-e21e0fefedb9"],
Cell[CellGroupData[{
Cell[379614, 10199, 5006, 146, 548, "Input",ExpressionUUID->"b6acb08a-816a-48f4-93df-e891bfc4e863"],
Cell[384623, 10347, 760, 11, 22, "Print",ExpressionUUID->"48199482-3dce-4f66-a167-010a3975f078"],
Cell[385386, 10360, 877, 16, 67, "Output",ExpressionUUID->"294f59fa-a4f2-4a9c-b591-a916035b82b7"],
Cell[386266, 10378, 8887, 271, 178, "Output",ExpressionUUID->"10a289c4-ab79-48d9-8e79-62e0352da336"],
Cell[395156, 10651, 734, 10, 22, "Print",ExpressionUUID->"f0fe33ac-d02c-4345-a05e-c9bdd89b557f"],
Cell[395893, 10663, 6019, 178, 170, "Output",ExpressionUUID->"a6f7675e-80e9-4efc-a66f-3a3826d900bf"],
Cell[401915, 10843, 742, 9, 22, "Print",ExpressionUUID->"9761c11b-8651-4da7-91d9-c19268a37bd8"],
Cell[402660, 10854, 1077, 24, 66, "Output",ExpressionUUID->"2635d106-bad5-4b18-bd96-269a0424fd7b"],
Cell[403740, 10880, 715, 10, 22, "Print",ExpressionUUID->"e210a641-1986-4af4-9d6d-3f329c4d92da"],
Cell[404458, 10892, 713, 10, 39, "Output",ExpressionUUID->"e39f2a1e-735d-45aa-a753-473ad0fa7127"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[405232, 10909, 176, 3, 55, "Section",ExpressionUUID->"147fce3d-5c59-444f-a75f-bf6f99f488fe"],
Cell[CellGroupData[{
Cell[405433, 10916, 23324, 678, 2069, "Input",ExpressionUUID->"9ada79ba-6096-4d3f-9e72-5ff8c6b49f68"],
Cell[428760, 11596, 556, 8, 22, "Print",ExpressionUUID->"afb46e71-e85d-49ab-968f-befca0c8bb9a"],
Cell[429319, 11606, 1054, 26, 65, "Output",ExpressionUUID->"91be16f8-4224-49b3-b282-42b068f9897c"],
Cell[430376, 11634, 556, 8, 22, "Print",ExpressionUUID->"b62d0e23-45a2-4655-85a3-e36620766acc"],
Cell[430935, 11644, 1034, 25, 65, "Output",ExpressionUUID->"c3ec9a6f-66b2-44cb-b739-09e7dca4af10"],
Cell[431972, 11671, 552, 8, 22, "Print",ExpressionUUID->"7b07e28c-4140-4b67-8151-6c2ebf632c45"],
Cell[432527, 11681, 1354, 33, 103, "Output",ExpressionUUID->"b94f35aa-5506-4a03-b1e5-76c0c2ab0069"],
Cell[433884, 11716, 548, 8, 22, "Print",ExpressionUUID->"6873511a-c9b2-4157-b32f-8f83014498a9"],
Cell[434435, 11726, 1482, 37, 107, "Output",ExpressionUUID->"a22abbee-4bd4-4800-8a59-87f4820a656c"],
Cell[435920, 11765, 573, 8, 22, "Print",ExpressionUUID->"98cbe99e-a1ac-4ca8-a5a1-3906d91ce885"],
Cell[436496, 11775, 1674, 46, 68, "Output",ExpressionUUID->"fca03bd7-03de-4a89-827c-133d95339651"],
Cell[438173, 11823, 595, 9, 22, "Print",ExpressionUUID->"23fdd32e-23df-4b38-b64a-6b06c890d39f"],
Cell[438771, 11834, 587, 10, 39, "Output",ExpressionUUID->"bdb8e380-a1ee-4644-b810-fcc1252395ea"],
Cell[439361, 11846, 560, 8, 22, "Print",ExpressionUUID->"75672b07-708a-4958-a1e7-661fa851f7dc"],
Cell[439924, 11856, 917, 21, 68, "Output",ExpressionUUID->"d5e07cad-ed6a-4f88-9ee7-19943935b8ab"],
Cell[440844, 11879, 541, 8, 22, "Print",ExpressionUUID->"1c76e8ce-2b4f-49f9-9e0c-e64ba5f51995"],
Cell[441388, 11889, 538, 8, 39, "Output",ExpressionUUID->"9ceac91a-3489-454e-8fe0-17441da83e18"],
Cell[441929, 11899, 563, 8, 22, "Print",ExpressionUUID->"df32f980-fe86-4e7a-87b9-495d38daa31b"],
Cell[442495, 11909, 523, 12, 21, "Message",ExpressionUUID->"fae5be35-7fa8-4268-852d-4376936beadf"],
Cell[443021, 11923, 748, 16, 57, "Output",ExpressionUUID->"1397d981-fd89-443d-af22-42e7834d5e13"],
Cell[443772, 11941, 577, 8, 22, "Print",ExpressionUUID->"2f0f734b-65f1-4e4b-b5b3-7b3db69acc58"],
Cell[444352, 11951, 631, 12, 39, "Output",ExpressionUUID->"bba68955-dc64-47b7-bba0-110eb57e2bbc"],
Cell[444986, 11965, 645, 9, 22, "Print",ExpressionUUID->"bc328304-444a-42e8-9512-8053c75d75cf"],
Cell[445634, 11976, 702, 15, 76, "Output",ExpressionUUID->"1badbf5e-6da2-4d55-b4dd-c773ca246af9"],
Cell[446339, 11993, 626, 9, 47, "Print",ExpressionUUID->"b66c4579-1a53-44e1-9327-9615f9b9219d"],
Cell[446968, 12004, 2714, 79, 92, "Output",ExpressionUUID->"9df28d1e-6caf-4b11-a55a-2efe14ad9e04"],
Cell[449685, 12085, 601, 9, 24, "Print",ExpressionUUID->"a80e5884-ca22-4604-b23e-eaf51d181e5c"],
Cell[450289, 12096, 1753, 49, 43, "Output",ExpressionUUID->"9666e8cb-ca0f-4754-b41c-1e370751e06d"],
Cell[452045, 12147, 588, 9, 22, "Print",ExpressionUUID->"fb28afd1-f909-4cc9-b926-9ce46c373dbd"],
Cell[452636, 12158, 2572, 69, 43, "Output",ExpressionUUID->"fffb4028-986c-4246-9e09-283cf2e4c739"],
Cell[455211, 12229, 592, 9, 22, "Print",ExpressionUUID->"8a24dca8-0038-485f-aaf0-409ebd03e9c7"],
Cell[455806, 12240, 615, 11, 41, "Output",ExpressionUUID->"53527599-2659-4bd6-9d2a-33c744344852"],
Cell[456424, 12253, 638, 9, 22, "Print",ExpressionUUID->"ef1f5927-9c57-4d90-98f2-01b4c5a75994"],
Cell[457065, 12264, 4157, 127, 68, "Output",ExpressionUUID->"fad4dc32-92b8-4877-8fa9-4927ef069f82"],
Cell[461225, 12393, 602, 9, 22, "Print",ExpressionUUID->"d8b7297f-81de-42fc-849d-6a98d16a6c89"],
Cell[461830, 12404, 538, 8, 39, "Output",ExpressionUUID->"8246d9ff-c469-46f5-a883-c834c9f91e0a"],
Cell[462371, 12414, 579, 8, 22, "Print",ExpressionUUID->"92c84035-5d24-422e-bc76-e36c4ec6ed01"],
Cell[462953, 12424, 6263, 193, 119, "Output",ExpressionUUID->"6b62def7-1dc1-4615-9601-ec6f54f061b4"],
Cell[CellGroupData[{
Cell[469241, 12621, 579, 8, 22, "Print",ExpressionUUID->"e1fdca33-98ee-4371-8f8d-66e285efac74"],
Cell[469823, 12631, 640, 9, 22, "Print",ExpressionUUID->"b1a9b3e1-3a40-4d77-a22f-9a2a6d5e1b91"],
Cell[470466, 12642, 612, 9, 22, "Print",ExpressionUUID->"73708ef1-8569-4451-9d5a-f1539988aa21"],
Cell[471081, 12653, 603, 9, 22, "Print",ExpressionUUID->"a3a52cce-b337-4e2c-8214-b49dd61b53b5"],
Cell[471687, 12664, 536, 8, 22, "Print",ExpressionUUID->"75f9229d-96c6-4ddd-aa6c-3c62e9ee88b5"],
Cell[472226, 12674, 651, 9, 22, "Print",ExpressionUUID->"cf030927-00a8-49d1-80c4-500da8c60a7e"]
}, Open  ]],
Cell[472892, 12686, 57458, 1395, 892, "Output",ExpressionUUID->"d19b9872-c718-44d9-9037-15f4e0752a4d"],
Cell[530353, 14083, 603, 9, 22, "Print",ExpressionUUID->"cf2ca26d-43c4-417c-af2a-e9bb44e29c63"],
Cell[530959, 14094, 22457, 551, 368, "Output",ExpressionUUID->"97d6ca39-b3a6-4d0c-9a29-bf26dcd629d4"]
}, Open  ]]
}, Closed]]
}
]
*)


